Shock Wave in the Beirut Explosion: Theory and Video Analysis

Videos of the 2020 Beirut explosion offer a rare opportunity to see a shock wave. We summarize the non-linear theory of a weak shock, derive the Landau-Whitham formula for the thickness of the overpressure layer and, using frame-by-frame video analysis, we demonstrate agreement of data and theory.

==> anc/ReadMe.txt <==
Description of files.

data.csv contains raw measurements of n_R and n_{R-\ell}

RigbyData.csv contains shock front expansion data from Rigby et al. First column is R (meters), second column is t (seconds).

WaltzM.csv contains values of M profiles extracted from Fig. 1 of Waltz’s paper “Wilson Cloud formation by low-altitude nuclear explosions”, as well as values of the Shock Front.
The header labels correspond to the different R/R_0 values of the M profiles, with the last header label being “Shock Front”. The x and y values of each profile corresponds to the t/t_0 and M values, respectively. 

data_analysis.ipynb will extract information from the csv files and generate all data figures that appear in the paper.


==> anc/RigbyData.csv <==
85,0.300
563,1.167
566,1.068
572,1.068
630,1.277
675,1.667
690,1.568
1000,2.269
1074,2.338
1120,2.500
1141,2.600
1153,2.769
1380,3.347
1605,4.167
1995,5.067
2380,6.204
264,0.400
270,0.434
302,0.500
417,0.792
506,0.959
547,1.101
572,1.134
586,1.091
625,1.335
630,1.335
675,1.417
707,1.435
766,1.600
817,1.802
957,2.167

==> anc/WaltzM.csv <==
1.50,,1.72,,1.94,,2.15,,2.36,,2.58,,2.8,,1.26,,1.05,,3.02,,3.24,,3.46,,3.68,,3.9,,4.1,,Shock Front,
X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y,X,Y
1.1052402380606765,1.0026128610828857,1.2938328183646806,1.003058706426394,1.4780602617008483,1.0011301661033114,1.644723472202061,1.0015241689650165,1.8377019264666234,1.0019803828048854,2.0219086328100695,1.0024158596520332,2.2060946021607943,1.0052153536694108,0.9341911535989051,1.0022084897248202,0.7499844472554589,1.0017730128776725,2.3596001907803332,1.0055782510420337,2.5569852559981747,1.0036808162080333,2.723648466499388,1.0040748190697382,2.912241046803392,1.0045206644132465,3.09206187918628,1.0049457727640334,3.2019990460983347,0.9721087447898303,0.20553470335731922,0.06904381726562026
1.1268378159799266,1.0404889782883684,1.3241399332268833,1.048047612135288,1.512753250523609,1.0461294403085661,1.6838438089708228,1.041805777326172,1.8637890633100382,1.0280467826555792,2.065435580532111,1.040343819339319,2.236588349957489,1.0289281048462349,0.9427140576073658,1.0305974327603011,0.7714161292329387,1.0585612674449951,2.39013541256247,1.024562967878398,2.5831760778051964,1.017927130207577,2.7498392883064096,1.018321133069282,2.9733529643531096,1.0377620637455154,3.161987018642556,1.0334798747485636,3.2980942703689107,1.0172531779441343,0.3535346204093481,0.1970532733343009
1.148456130891898,1.0760010783236216,1.3501855960848557,1.0788420463264417,1.5387989133815814,1.07692387449972,1.718599008771748,1.079713000020737,1.889876200153454,1.0541131825062728,2.095929328328806,1.0640565705161436,2.2670820977541837,1.0526408560230593,0.9599672355515001,1.0637351471289633,0.7842004852456297,1.1011446819982167,2.4512058561267445,1.062532401551127,2.618097173547892,1.0369222155403022,2.7891462580096635,1.0373265868983679,3.0388922298488272,1.066285797233685,3.2362772950666696,1.0643883623996846,3.34615225100056,1.0386433859361712,0.5278497812247267,0.3251249403811458
1.1701366567820333,1.1044211268481843,1.3761897849573852,1.1143645148580552,1.577898513157622,1.1195695000311052,1.749072019575721,1.105789768367791,1.9116396740144745,1.0730771623499158,2.130788213093337,1.0901437073595586,2.2976173195363208,1.0716255728594237,0.9857433175040955,1.1252618045331064,0.8057358521867157,1.1461128507143892,2.4992223627729504,1.0886506438836236,2.6486531323227505,1.0535429152064366,2.815337079816685,1.0515729008979116,3.135194824046616,1.087790058685689,3.3062853824938307,1.0834663957032948,3.4117537274744416,1.0600750679136508,0.7066959749497126,0.43665885573274177
1.2004645086369574,1.1470460153868485,1.4066005847831946,1.1475333347157994,1.6127159239367104,1.1503846712149803,1.7839309043402523,1.131876905211206,1.9377890218360534,1.0920515106899196,2.1612819608900313,1.1138564585363828,2.3456338261825267,1.0977438151919205,1.0072994214379027,1.1678659560790494,0.8229268191526864,1.1863426165937416,2.547363291375485,1.1005847831947408,2.692325238993841,1.0749227547021127,2.8590299234804966,1.070588723223358,3.218547166289945,1.0856230429463116,3.3720320179167613,1.0883499574891644,3.4773344669556017,1.0838707670613603,0.868268253737843,0.517419073885905
1.226468697509487,1.182568483918462,1.432708458619331,1.171235717396263,1.6520228936399644,1.169390125044066,1.8101424631399952,1.1437592020405198,1.9639176326649106,1.1133898762001533,2.2005889305932853,1.1328619123654686,2.319422267382784,1.0858615183626068,1.020228936399643,1.193901250440661,0.9094622897787361,1.3212989652240632,2.6042759678991354,1.1125396594985792,2.7273085457147004,1.086825788524148,2.8940132302013564,1.0824917570453931,3.3152230263567177,1.0645749953341763,3.4203181054683447,1.0837359766086718,,,1.0431018393712543,0.5863903116770005
1.256920971320739,1.2110092694357464,1.4632022064160253,1.1949484685730873,1.7045496962030562,1.1813346328515437,1.866992928685482,1.1628061298550483,1.9944735914397693,1.1300105758662877,2.244343985235261,1.144785683180225,2.371824647989549,1.1119901291914644,1.0461916512867302,1.2341517533127346,0.9312465006324784,1.3378989278974762,2.6569064554258346,1.1126640814549071,2.7842004852456297,1.1011446819982162,2.9728760135205192,1.0921344586608046,3.179053563652199,1.0878937436492957,,,,,1.2269145428529955,0.6317421147585175
1.2918213300707129,1.2323683719387013,1.5113223980258381,1.2092466250544345,1.766034879621757,1.172023723119673,1.9064657943305061,1.1628994463222941,2.033780561143023,1.1490160296953733,2.3013810837152393,1.1425564564626836,2.4068079547104073,1.1238931630134994,1.059141903241192,1.2578230305041163,0.9662920183315016,1.3427099102088214,2.718412375837256,1.1009891545528065,2.8324243618190486,1.1036227526284135,3.0342782489683344,1.092279617609854,3.082626547498082,1.0805735852186713,,,,,1.39328743545611,0.6652323580034422
1.33559712170541,1.241928125583228,1.5595877485847,1.2069966613441716,1.7969018932874352,1.1531841652323578,1.9504074819069737,1.1535470626049809,2.0775978267631627,1.1538477489994399,2.3453642452771497,1.1284760384049104,2.4506044833378264,1.1310888994877961,1.0809261140949338,1.2744229931775293,0.8444207121083298,1.2360388196503742,2.7755946332662833,1.0822118076436553,2.88509632333119,1.0990191402442815,3.073792588598801,1.08764489973664,,,,,,,1.5598469609937164,0.6774464467162971
1.3795180722891567,1.2349397590361444,1.6035709101466105,1.1929162432863984,,,1.9856188955477676,1.1394459075544863,2.134717873214026,1.1421624536009785,2.376189784957385,1.114364514858055,2.4944632229434087,1.1311925844514026,1.1071169359019553,1.2886693071770732,0.8746863529850899,1.2857557596997282,2.4250357713124444,1.0459220703813532,2.9378512328142175,1.0849594591792295,3.1221408871285488,1.0759388673454573,,,,,,,1.7219376645998796,0.6991062356137111
1.4059370010161125,1.2231818841631585,1.6300520498517304,1.1740663169027226,,,2.020871783174004,1.1206167181635318,2.183149119714659,1.121000352528876,2.415807809551459,1.097909711133691,2.529612425606038,1.124183480911598,1.1421624536009785,1.2934802894884183,,,,,,,,,,,,,,,1.9015096530701112,0.7278995500072577
1.4324181407212326,1.2043319577794827,1.6609398005101297,1.1528627418451776,,,1.836354021939738,1.1556414988698338,2.218402007340895,1.1021711631379216,,,2.5648238392468325,1.1100823258611032,1.1861041411774464,1.284127905771105,,,,,,,,,,,,,,,2.072392841590112,0.7472160587271631
1.1831076457292162,1.1257283868693362,,,,,1.7012421458640068,1.0583953715032246,,,,,2.5912427679737884,1.0983244509881174,1.2081994069220081,1.2652676108910685,,,,,,,,,,,,,,,2.243276030110113,0.7665325674470685
,,,,,,1.6621010721025233,1.0204777803122989,,,,,,,1.2302946726665698,1.246407316011032,,,,,,,,,,,,,,,2.418524355597951,0.7882234618335647
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.5981792920390685,0.8075607075461914
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.764759554569396,0.8174107790888162
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.9401530390062836,0.8225535532837025
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.106733301536611,0.8324036248263273
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.282168259958941,0.8328183646807537


==> anc/data.csv <==
Time (s),R-l in VHP (px),R in VHP (px)
0.867,130,
0.9,137.6,
0.933,139.7,
0.967,143.8,
1,148.9,
1.033,154.5,
1.067,160.6,
1.1,,
1.133,,
1.167,,
1.2,,
1.233,,
1.267,,
1.3,,
1.333,,
1.367,,
1.4,,
1.433,,
1.467,,
1.5,,
1.533,,
1.567,,
1.6,,
1.633,,
1.667,,
1.7,,
1.733,,
1.767,,
1.8,,
1.833,,
1.867,,
1.9,,
1.933,322.9,384.52
1.967,324.2,391.41
2,329.3,394.76
2.033,334.1,400.05
2.067,338,401.53
2.1,341.7,412.9
2.133,345.1,418.02
2.167,352.5,428.09
2.2,356.9,432.5
2.233,360.9,438.31
2.267,366,448.66
2.3,374.2,451.61
2.333,382.9,456.69
2.367,385.6,462.29
2.4,392.6,466.69
2.433,394.6,467.66
2.467,403.1,476.21
2.5,404.5,479.72
2.533,410,492.88
2.567,411.5,494.61
2.6,416.6,500.01
2.633,421.9,511.84
2.667,426.5,518.96
2.7,432.8,523.56
2.733,434.7,521.54
2.767,436.7,532.39
2.8,446.7,546.56
2.833,444,549.1
2.867,447.4,555.5
2.9,457.7,568.6
2.933,460.6,566.5
2.967,463.2,569
3,462.8,570
3.033,465.3,571.7
3.067,472.9,579.7
3.1,479.2,586.8
3.133,482.4,592.1
3.167,486.2,602.2

==> anc/data_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "32fda9ae-03d0-40d3-a7c4-9cba20959201",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.optimize import curve_fit\n",
    "from scipy.interpolate import interp1d\n",
    "import scienceplots\n",
    "plt.style.use('science')\n",
    "plt.rcParams.update({'font.size': 24})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8867f5aa-5e09-4bc2-a55e-13b903727865",
   "metadata": {},
   "source": [
    "## Import data (Measurements)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "68ee9a65-e9a8-49ad-bde9-aa3aea632db7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load CSV file\n",
    "data_VHP = np.genfromtxt('data.csv', delimiter=',',filling_values=np.nan)\n",
    "\n",
    "# Load data into individual arrays\n",
    "time_VHP = data_VHP[33:71, 0]\n",
    "n_R_l = data_VHP[33:71, 1]\n",
    "n_R = data_VHP[33:71, 2]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "771e5004-07d1-48fd-8aa1-c3b751c35da9",
   "metadata": {},
   "source": [
    "## Import data (Waltz Wilson Cloud $M$ Profile)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a63d22c3-39ee-46d5-a755-8152cfdb461d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# read first row as strings\n",
    "header = np.genfromtxt(\"WaltzM.csv\", delimiter=\",\", max_rows=1, dtype=str)\n",
    "\n",
    "# convert the curve labels (every second column) to float\n",
    "rr0_values = header[::2][:-1].astype(float)\n",
    "\n",
    "# Load CSV file\n",
    "data_Waltz = np.genfromtxt(\"WaltzM.csv\", delimiter=\",\", skip_header=2)\n",
    "\n",
    "# number of curves\n",
    "n_curves = data_Waltz.shape[1] // 2\n",
    "\n",
    "curves = []\n",
    "\n",
    "for i in range(n_curves):\n",
    "    x = data_Waltz[:, 2*i]\n",
    "    y = data_Waltz[:, 2*i + 1]\n",
    "\n",
    "    # remove NaNs from unequal curve lengths\n",
    "    mask = ~np.isnan(x) & ~np.isnan(y)\n",
    "    curve = np.column_stack((x[mask], y[mask]))\n",
    "\n",
    "    curves.append(curve)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "44586e9d-859e-4edf-a824-040e1f9e461a",
   "metadata": {},
   "source": [
    "## Define fitting functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "63e8b7d9-6339-42e4-ab9d-31e069713632",
   "metadata": {},
   "outputs": [],
   "source": [
    "def linear(x, a, b):\n",
    "    return a*x + b\n",
    "\n",
    "def r_square_test(x, y, func, popt):\n",
    "    # Calculates coefficient of determination\n",
    "    r_squared = 1 - np.sum((y - func(x, *popt))**2) / np.sum((y - np.mean(y))**2)\n",
    "    return r_squared"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "74e582ae-ca31-433f-93d5-4a4bd5697e2d",
   "metadata": {},
   "source": [
    "## Obtain $D$ from Rigby et al data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f967d7a4-ac75-44d8-aa59-d27580c04859",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "D =  363.02827708199925\n",
      "sigma_D =  4.861378084861065\n"
     ]
    }
   ],
   "source": [
    "# Load CSV file\n",
    "data_Rigby = np.genfromtxt('RigbyData.csv', delimiter=',',filling_values=np.nan)\n",
    "\n",
    "R_Rigby = data_Rigby[1:, 0]\n",
    "t_Rigby = data_Rigby[1:, 1]\n",
    "\n",
    "popt, pcov = curve_fit(linear, t_Rigby, R_Rigby)\n",
    "\n",
    "D = popt[0]\n",
    "sigma_D = np.sqrt(np.diag(pcov)[0])\n",
    "\n",
    "print('D = ', D)\n",
    "print('sigma_D = ', sigma_D)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "536ebfc2-a858-4633-8c0f-dff4647b2bb0",
   "metadata": {},
   "source": [
    "## Landau Plot (Fig. 3)\n",
    "\n",
    "Error propogation for errobars is done following that derived in the text."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6d5ddff1-5f1a-463e-bc35-3992bf96fc5a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# VHP pixel to angle conversion.\n",
    "theta_px = 1.22 / 1920 # rad/px\n",
    "sigma_vhp = 5\n",
    "\n",
    "# define uncertainty\n",
    "sigma_theta_R = sigma_vhp * theta_px # rad\n",
    "\n",
    "# Convert pixel values to angular distances.\n",
    "theta_R = n_R * theta_px # rad\n",
    "theta_R_l = n_R_l * theta_px # rad\n",
    "\n",
    "sigma_sin_theta_R = np.abs(sigma_theta_R * np.cos(theta_R))\n",
    "sigma_sin_theta_R_l = np.abs(sigma_theta_R * np.cos(theta_R_l))\n",
    "\n",
    "dt = time_VHP[-1] - time_VHP[0]\n",
    "d = D * dt / (np.sin(theta_R[-1]) - np.sin(theta_R[0]))\n",
    "\n",
    "sigma_d = d * np.sqrt((sigma_D / D)**2 + (2*sigma_sin_theta_R**2) / (np.sin(theta_R[-1]) - np.sin(theta_R[0]))**2)\n",
    "\n",
    "R = d* np.sin(theta_R) # meters\n",
    "R_l = d* np.sin(theta_R_l)\n",
    "l = R-R_l\n",
    "\n",
    "sigma_R = R*np.sqrt((sigma_d / d)**2 + (sigma_sin_theta_R / np.sin(theta_R))**2)\n",
    "sigma_l = l*np.sqrt((sigma_d / d)**2 + (sigma_sin_theta_R**2 + sigma_sin_theta_R_l**2) / (np.sin(theta_R)-np.sin(theta_R_l))**2)\n",
    "\n",
    "sigma_lnR = sigma_R / R\n",
    "sigma_sqrt_lnR = sigma_lnR / (2*np.sqrt(np.log(R)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "8d3741c7-1b4a-4107-aed9-e1a875400e84",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R^2 =  0.9036508328017137\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Generate arrays for x and y-axes.\n",
    "\n",
    "x = np.sqrt(np.log(R))\n",
    "x_err = sigma_sqrt_lnR\n",
    "\n",
    "y = l\n",
    "y_err = sigma_l\n",
    "\n",
    "\n",
    "# Fit linear function to data.\n",
    "popt, pcov = curve_fit(linear, x, y, sigma = y_err)\n",
    "\n",
    "# Calculate coefficient of determination.\n",
    "r_squared = r_square_test(x, y, linear, popt)\n",
    "print('R^2 = ', r_squared)\n",
    "\n",
    "# Generate figure.\n",
    "fig, ax = plt.subplots(figsize=(8, 5))\n",
    "x_fit = np.linspace(2.58, 2.685, 100)\n",
    "\n",
    "ax.errorbar(x, y, xerr=x_err, yerr=y_err, marker='o', capsize=3, markersize=5, linestyle='None', label='Data')\n",
    "ax.plot(x_fit, linear(x_fit, *popt), label='Linear Fit', linewidth = 3)\n",
    "ax.set_xlabel(r'$\\sqrt{\\ln(R / 1 \\text{ meter})}$')\n",
    "ax.set_ylabel(r'$l$ (meters)')\n",
    "ax.set_xlim(2.58, 2.685)\n",
    "ax.grid()\n",
    "\n",
    "plt.legend()\n",
    "#plt.savefig('Landau.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7db0cfa1-73fd-4b12-b500-0b8a025f85bb",
   "metadata": {},
   "source": [
    "## Root Finding for $M$ profiles"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "39e779a0-0491-475e-b148-9f3378d917cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def fit_parabola_xy(curve_xy):\n",
    "    x = curve_xy[:,0]\n",
    "    y = curve_xy[:,1]\n",
    "    a, b, c = np.polyfit(x, y, 2)\n",
    "    return a, b, c\n",
    "\n",
    "\n",
    "def smallest_real_root(a, b, c, y0, imag_tol=1e-16):\n",
    "    roots = np.roots([a, b, c - y0])\n",
    "    real_roots = roots[np.abs(roots.imag) < imag_tol].real\n",
    "    if len(real_roots) == 0:\n",
    "        return np.nan\n",
    "    return real_roots.min()\n",
    "\n",
    "\n",
    "def delta_x_vs_yhigh(curve_xy, y_high_values, y_low=1.0):\n",
    "\n",
    "    a, b, c = fit_parabola_xy(curve_xy)\n",
    "\n",
    "    x_low = smallest_real_root(a, b, c, y_low)\n",
    "\n",
    "    delta_x = []\n",
    "\n",
    "    for yh in y_high_values:\n",
    "        x_high = smallest_real_root(a, b, c, yh)\n",
    "        delta_x.append(x_high - x_low)\n",
    "\n",
    "    return np.array(delta_x)\n",
    "\n",
    "\n",
    "# Grid of y_high values (y_high values are M = S_0 ^-1 values)\n",
    "y_high_values = np.linspace(1.01, 1.08, 4)\n",
    "\n",
    "# Compute Delta t/t0 for all curves\n",
    "delta_t_all = []\n",
    "rr0_all = []\n",
    "\n",
    "\n",
    "for i, curve in enumerate(curves[:-1]): # only doing [:-1] because last curve is the shock front curve\n",
    "    if 2 < rr0_values[i] < 3.8:\n",
    "        rr0_all.append(rr0_values[i])\n",
    "        dt = delta_x_vs_yhigh(curve, y_high_values)\n",
    "        delta_t_all.append(dt)\n",
    "\n",
    "delta_t_all = np.array(delta_t_all).T"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "abb59d7b-6f62-4697-b13a-720d279f8d4c",
   "metadata": {},
   "source": [
    "## Generate Fig. 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f3ba7c1e-588e-44d1-bee8-ad795ea39edd",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAs4AAAG2CAYAAABvdQAdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAACpz0lEQVR4nOzde3xT9f348VdbSqFcmoY7BaSpCHgD0uIFQcWm4LVMaMHqmJuTVt2cl5801u+mm3OWdM7p3CYtTjdvFRpROueUBkRRdJZEvIAgNCAQ7qThVm5t8/vjkNjQtE3bNCdp38/Hgwf2nJNz3qnt4Z3PeX/enyi32+1GCCGEEEII0axotQMQQgghhBAiEkjiLIQQQgghRAAkcRZCCCGEECIAkjgLIYQQQggRAEmchRBCCCGECECXSpwtFgsZGRlBPafNZiM7O5uMjAxSU1NJTU0lIyMDs9kc1OsIIYQQQgh1dVM7gI7mcrlYu3YtxcXFmM1mdDpd0M6dl5eHRqNh0aJFaDQa73az2Ux2djZ6vR6r1Rq06wkhhBBCCPVEddY+zi6Xi+TkZLRaLVlZWcyZM4fU1FR0Oh1VVVXtPn9RURF6vR6DwdDkfqPRiMFgoKKiosXzXXDBBaSkpLQ7rvZyOBwkJSVJDGEQQ7jEITH8wGazsXPnTrXDEJ1Ev379iI2NJSkpqV0/38H6/ZDzyHnkPL6vdzgcdOvWzfe+726l3Nzc1r6kSVar1W0ymYJ2vpYAbp1OF5Rz6XQ6t0ajcVutVr/7rVarG3AD7urq6hbPd9NNNwUlrvYKhzgkhh+EQxwSww8GDRqkdgiqCOZ93yPU9/9wFKyfp2D9fsh55DxynpbP06oa54yMDIxGY5uz97Pp9Xp0Ol1QzxkqdrvdWwbiT8OSEKfTGaqw2i0nJ0ftEMJCuHwfwiGOcIghXITDqHeoBfu+7xHJ9/9wE6zf0c56nmAJt/cVbucJlrB/X4Fm3FlZWe6KioqgZO9ny83NdZeVlXXIuRsiiCPOFRUVzY6WNBxxDkS4jKiFA/leiLOFy89EuMQRKk3d97Oystx6vd775K09QnX/D0dd9QlGqHW131u1dNbv89nvK6DJgSUlJWi12ibreduruLiYlJQU7whEJDAYDM1+Pzwj0R31PevMwu3Tr1Cf/EyEXnP3/by8POx2O3l5ee2+TiTe/4OlKz7BUIPcP0Kjq3yfW5wc6Jlkt3XrVp/OEcFmNpspLi4OaCJdW0VFRQVtcmBLUlNTsdlsVFVVBfSPQWZmJuXl5R0elxCi7brK72mg933Pfa6Ff0ZaFIr7fzjqKj9PQkSys39PW6xxLiwsJDc3t0OTZoCsrCzsdjsWi6VDrxMKJSUl2Gw2iouLu9wIihAi8gV639dqtUG5Xme6/wshOrdmSzVcLhdFRUUhGaEFMBqNmEymiC1vsNvtFBcXY7FYsFqt6PV6tUMSQohWCfV93yPS7/9CiK6h2cR5yZIlIa07mz17trd2LpJGaouKiqisrMTlcgFK/V9r43c4HGRmZnq/zsnJ6TL1QkJ9dfX1rNm0nz2u4wzW9GTS6AHERHephUX9Ki0tpbS01Pu1w+FQMZrQCPV93yNS7/9CiK6l2cS5uLiYOXPmhCoWNBoNer2e4uJiTCZTyK7bXvn5+T5fWywWkpOTKSgoaLSvKUlJSVLrJkLi4JGTfOs4RNXeIxyuOcXaqoMs/2oXR0/Ueo/p0zOWmZeM4MqxgxjevxcXDtfQp2esilGr4+wPsA0/3HZWob7ve0Tq/V8I0bU0mTi7XC5sNhuLFi0KZTwYDIaIr3MzGAyUlZWRkZFBRUVFl5vwIsLH8VO1fLxxHyu+3s03O1x86zjEvkMnvPt7xMZw4nRdo9cdOX6af31Yxb8+/OFxffLA3lwwXMPFIxK58vxBXHpuf7rFyKh0Z6LWfd+jM9z/hRCdW5OJs+fmFeo63YyMDIqKikJ6zY5gMBjQ6XRYLBZKSkrIzc1VOyTRRWw/cIx3bTup+GoXH327jxOn6ximjUev68cdU89lbFICY5MSGDmwFxPy/4PDWdPkuYYk9mTJA1eyYechvt7u4pvt1Ty/fBNPvvU1ib26M23cUK4bn4Th4iEkxHcP4bsUHUGt+75HZ7n/CyE6ryYT54qKilbXmZnNZiorKwFl5MLpdFJQUNCqm7DnmhaLJeIniRgMBkpKSiguLpbEWbRLSzXItXX1/Hedg5c+2ILl6910i45m0ugB/CbrYqZdPJTRQ/sSFRXlc87V3+5tNmkG2F19nCPHa7l18g/3gvp6N7atB/nvFw7+u87B4jXbiI2J5uZLhjPPcB6Xntu/0bVEZGjLfd/D5XJRUlLCwYMHAWWytFarxWQyBdyVqTPd/4UQnVOTibPdbm9Vwms0GsnIyPCpTbPZbKSnpzN79myKi4sDOo/nxmm32wO+dqh5eo4ajcZmb+4pKSmA8n0Qoq2WVe7A+JrVJ8lN0sZjui2VS0f15x8rN/OvD6vYXX2cNF0//nrHpdx8yYgWa5L3uI4HdP2zj4uOjiItpT9pKf35TdY4dhw4xluV2/nHis0s+bSCi0ckcmf6KGZPGkmvuIDWWBJhorX3fQ+bzYbFYmk0p8NsNpOcnMyiRYvIyspq8TyRcP8XQnRtzSbOgX7iN5vNTJw4sdHxer2eRYsWkZ2dTWpqasCjrhqNJuStkFrDaDRit9txOp1YrdYmj/OMvAjRVssqdzD3udWcvbyEw1nDj59bTWxMNHGx0cy+fCR3TD2XcSMD76s7WNMzKMcN79+LX103ll9OH8OKb3ZTYvmO+/75Ob8t+5L5mRdw5zWj6NE9JuC4hHpac99vaPHixX4n9HmS5ezsbCoqKgI6d7jf/4UQXVuTM3ucTmfAj9cqKiqYN2+e30kdnhtnoCPOoDTVD+cRB8/3paWZ5573IP2cRVvU1ddjfM3aKGluqEdsNN/8KZNnf3ZJq5JmgEmjB5CkjaepoooolJHtSaMHBHS+6OgoMi4eStmDV/PVU5lkpg3j1298gd74b15bbaeuvt7n+Lr6elZ/u5eyT7ex+tu9jfaL0GvNfb+hgoKCJvdlZWWh0+kCXp473O//QoiurcnE2eVy0a9fv4BO4nQ6vbOx/dHpdK26EWo0Gm9PZDU1FcOcOXMoKytrsdWc54NEoP9gCNHQmk37W6xBPnKilg07D7Xp/DHR0ZhuSwVolDx7vjbdltqmfs4jB/TmuTsu5fPCG9Dr+nHXos+Y9Ov/YvlqF6CMpF/wYDnXF67gjufXcH3hCi54sJxllTva9F5EcLTmvt9QS8m2Z2XAkpKSgM4VDvd/IYTwJyi9pBYtWtRsItnaG2GwlnFtj+zsbBITE8nOzm60Lz8/n+Li4mZrl4uKinC5XBgMBpkYKNqkrTXIrTFj4nBeuXcKQ7XxPtuHauN55d4pzJg4vM3nBjhvSF9evXcKHzw2DW3vOG5+ahXXPWnhx8+tbvShYJezhrnPrZbkuRPyzPcIpDVnONz/hRCiKUGZuaPRaLwlGXa73dtdo60TPZxOZ9Bvnp7RX7vdHtDKVGaz2efvs5WVlZGdnY1er2+0UmBRURFGo5GsrCzV+qGKyNevT1xAxwVaq9yUGROHc2NqUoeuHJiW0p93C9J5+aMq7n3xc7/HuFFGuo2vWbkxNUlWLuxEPPfzQP4t6Ij7vxBCBEuziXNrJreZzWaMRiM6nQ6j0egz+myxWFrVWcLlcgVlyVXPKIenlKThdo1Gg1arRa/XU1ZW1ui1JpOJwsLCJmv3NBoNFRUVWCwWjEajt/0eKKUpgU6EEcKfb3e6KHi9+d+ZKJSR4UBrkJsTEx3NlLGD2n2e5kRFRaEb2Ad3M0XbbpSJj2s27e/weIR/ak9qDtb9X3QdJSUljSaUmkwmjEYjBQUFbarb72gul4vCwkJvaVRVVVWrWje6XC6MRqP3eJfL5ff1gR4nAtdk4qzT6QIur8jLy6OkpASTyRTwEtPNcTqdQblxtmdmdn5+fkDvxWAwSIIsguq11XYe/Fcl5wzozR9umcCv3/gCwGeSYHtrkNUSivIT0Xatue+3RsNBhUCOlcRZBCojIwOj0ehTEmm328nIyMBut4ft8u3p6eksWrTI2zzAbreTmpqK1WptMal1uVwkJydTVlbmzT9sNluj1wd6nGidJv/F1el03ptdczwr4xkMhiYTzbNvxDabrdlHdi6XyztaLERXUXOylnte+Iy7Fn3GzEvPYdVvp/Or68d2aA1yqAWrBZ7oGIHe91vL07azpU5EIPd/Ebjs7Gzy8vIaDV7pdDr0en1AvcPV4Jkk27DjlifmwsLCFl8/b948dDqdz/vW6/VoNBqf1wd6nGidZhPnQMorPGUO/ibReZydJNvt9iZHNTzHyoiD6Eq+232Yqb97H/Nn3/P8vMt4ft5lxJ9ZPGTGxOGsfzqTdwvSefHuSbxbkM76pzMjLmmGllvggbLMdzDKT0TrBXrfP1tLo9RLliwJKJGR+78IlMvlwmw2N/kzlZKSQkZGRoijCkxZWRlpaWmNtk+cOLHJeVUNmc1mv69PS0vz6VwT6HGidZpMnD2POVriGRlo6sZpNpsb9TFurleo55r+/mcLEYla6le8av0epv72fU7XuVn12+n8eErjpMFTg5x9+UimjB0UUeUZDTXXAs/D7Qb73qOhC0p4BXrfb6il0StPhyF/c0nOJvf/8BAJPdbXrl0LNJ17aLXasC2jtFgsfp+qeFr3NvdB1LPPXw6VkpKCy+Xy/gnkONF6Tf7r27Aepjm5ubneG+fZN1yLxYLdbvdOsPN8krJarU2OKNhsNu+jhK7E4XCQmZlJaWmp2qGIIGqpX/Frq+3c/NQHXHJuf1b9djrnD9OoG3AINNUCL0kbz1Nz00iIj8Xw+wr+t3m/ShE2VlpaSmZmJg6HQ+1QOlSg9/2GTCYTc+bM8TuCVVJSQnFxcbP3/Ia62v0/HO/7kdJj3fPhKj09vdnF18JNc8mq5+e+uQ+vDeuXz+aZ2Gu32wM+TjStqft+k5MDNRoNer0ei8XS7Mp3Go2GrVu3UlhYSHZ2Nmlpad7/YRMnTvTWPRcXF1NYWNjk0qweixcvDttPiR0pKSmJ8vJytcMQQdTUctm7ziyXPevSEbz5v+3cflUKf759IrHdInMUuS2aa4GXffk55Dz7ETcuWMlL91zBjanD1A6XnJwccnJyyMzMVDuUDhXofd9Dr9d7J2VpNBqMRiP9+vXj4MGD3lrl1kzS7mr3/3C77zd3z5r73Oqwmlfh6WyVnZ3tLcnwtIcNxtoJeXl53lHt1rympWt75hA09+GwpXkGBoPBb9Lr+cDreX2gxwn/mrrvN9uOLi8vL6AV8jQaTYszV3Nzc1v8gfKsPhjIIz0hwllzy2V7tr35v+38ZtZFzM+8kKio5qp+O6emWuBpe8exbP41zCtew21/Wc2ffpLGnemjVIiwawr0vg/43Pd1Ol27OhjI/V9dLd2zwrHHusFgoLq6GovFQkVFBWazmby8PKxWK8XFxe06d3tf3xaBlk4UFxeTmprqsyaFzWbz/renD3qgx4nWafanf/bs2d5yi1DwTCCRiSEi0gWyXDbA5ecN7JJJc0t6dI/hX7+YzF0Z5/HAvyr5bdk63M01gBZBE+r7vofc/9XV0j2rYY/1cGMwGDCZTN5eyCUlJd4k1OVyUVRUhNlspqioqE2TX4PJk6z6S5I9I8AtJbQ6nQ6r1ep9r0VFRTidTm/dtOdpUaDHidZpdsRZo9GQm5tLcXFxSHohmkwmVT7lCRFs0q+4/aKjozD9OJWkfvH8X+kXnKqt5w+3TJAPGh0s1Pd9D7n/qyuS7lnNddPIzc3FaDR6v87OzqasrMxbGuHpYayWQOr3A/nwqNPpGv2+NHyfrT1OBK7FJbdNJhPJyckdvvqO2Wxu1G9QiEgl/YqD51fXjSWuWzQPvWIliiieuGW8JM8dLFT3fQ+5/6svUu5ZLpeLioqKJhNnz8Q4jUaDy+XymSgHSiLZXOLt0VE1zqCMkPur/fesmtnW37m1a9cGdP1AjxP+tZg4e+qXjUZjh44GGI1GKioqOuz8QoSSp1/xLmeN35rBYC6X3RXkZYzG7Yb5r1qJioLfz5HkuSOF6r7vIfd/9UXKPaulMqLCwkIWLVrkPfZsWq222cTboyN/7rOzs/0+zQkkLlBaPBYXF/sk33a7HZvNxooVK1p9nGidgCr8c3NzcTqdfn8Ig8FoNGIymaS2TXQann7FTf0DBJG3XLba7po2mqIfp/Lsu9/ym8Vf8NGGPWHdZzbSdfR930Pu/+GhuR7r4XTPqqiowOl0+m1/aDQa0el03uTT35oRGo1G9W4SntHehr9bdrvd7xLhKSkpPqUnoLSTa/h0xuVykZeXR0VFhc/7DfQ40Totjjh7lJWVkZGRgU6nC+oNztPbOVx7LgrRVtdPSGLcOYl89X21TwI9VBuP6bbUsGnrFEnunjaar76v5tl3N/Lsuxu925Pke9ohOuq+7yH3//Di6bFufM3qM1Ew3O5ZVqvV20Gjoezs7BbLfcJl0Q+r1YrRaMRms6HRaLBarQE/dfE8DfIk1C6XC5PJ1GiyX6DHidYJOHEG5ZNeXl5e0B5h2Gw2v5+whIh0brebX774PzbsPMTSh64mLjamUb9i0XrLKnfw2urGj2nDsc9sZxHs+76H3P/DU3M91sOB5+cwKyurxQ9cWq22UaLsdDrDog2bRqMJ6HeqqT7ogf7eyO9X8LUqcYbg1v3o9Xr55CM6pceWfMnrH2/lxbsnYbh4qNrhdAqR2Ge2s+iIek+5/4evpnqsRxqDweC3LMOzYIoQbSH/uggRZH97byN//s8GFtyqJ/vykWqH02lEcp9ZIUToaTQadDqdz2RCm80m3VtEu7R6xFkI0bSyT7fx8Os27r9hLL+4doza4XQqkdRnVggRHlasWEFhYSETJ07EbrdLD2PRbpI4CxGAuvr6Fmv+Ptm0j7ySz8i5IpnHZ49XJ9BOLFL6zAohwoentaIQwSKJsxAtWFa5o9Es87O7OGw/cIzb/rKay87rz99+fqn0GO4ALfWZBYiNiWZCcmJI4xJCCNF1SI2zEM1YVrmDuc+tblRb6+nisKxyB8dO1nLLMx/SO64bL/9yMrHd5NeqIwTSZzYqCh7451rc7qZSayGEEKLt5F/4MOFwOMjMzKS0tFTtUMQZLXVxAMh/dS13lXyKfe9R3rj/Svr36RHKELscT5/Zodp4n+1DtfG8eu8UFs67jDfWbOOv721s4gxtU1paSmZmJg6HI6jnFUIIEVmkVCNMJCUlUV5ernYYooFAujjsqj7O25U7ePXeKVw4QkoEQqGlPrNfba/m12+s44LhGq65cEhQrpmTk0NOTg6ZmZlBOZ8QQojIJImzEE0ItDvDjLThsuhGiDXXZ/a32eP4ZruLn/7tE1b9djq6QX1CHJ0QQojOSko1hGhCoN0Z5hlGdXAkojVioqN58Z4r0PbuTs6zH3H0xGm1QxJCCNFJSOIsRBM8XRya648xJLEnk8cMDFlMIjCJvbrzxv1X8f3+Y/y/l9eqHY4QQohOQhJnIZrQXBcHjz/+OE2Wdw5TY5ISePr2NF7/eCuln2xVOxwhhBCdgPyLL0QzmurikBAfy6v3TpHa5jB362QdOVck88A/K/lu92Hq6utZ/e1eyj7dxupv91JXX692iEIIISKITA4UogWeLg5vfradX774P1J1/fi3cSrdYmLUDk0E4Onb01hrP8jNf/yA2rp6dlX/MOnz7IVshBBCiOZI4ixEAOrq3fx9+UYGJfTgjfuvlKQ5gvTuEctPr0rh/974otE+z0I2r8jTA6ECT/9+T7tD0TYlJSVUVVX5bDOZTBiNRgoKCtBoNOoE1gyXy0VhYSH9+vUDoKqqCpPJFHCsLpcLo9HoPd7lcjV6vdlsprKyMmy/B+GutLSU0tLSRv37JXEWIgC/LfuSr753YflNBgnx3dUOR7RCXX09f1++ye8+N0r9uvE1KzemJkm9uggp6d/ffhkZGRiNRnJzc73b7HY7GRkZ2O12TCaTitE1LT09nUWLFqHX6wEl5tTUVKxWa4tJrsvlIjk5mbKyMgwGAwA2m63R6+12O0VFRRQVFfk9j8FgoKKiImjvqbNpqn+/JM5CtODjjXv563sb+f2cCeh1/dQOR7RSIAvZOJw1rNm0v8ne0EKI8JOdnU1eXp43efTQ6XTo9XpvUhpuSkpKAHzi88RcWFjYYrI/b948dDqdz/vW6/VoNBqf11dVVZGfn+8d1W5o8eLFFBcXB+PtdDmSOAvRjMPHT3NXyWdMOm8gv7x2tNrhiDYIdCGbQI8TQqjP5XJhNpspKyvzuz8lJQWdThfiqAJTVlZGWlpao+0TJ06kuLi4xcTZbDb7jLB7pKWlUVJS4n29RqPxey6LxYJOpwvb70+4k+eSQjSj4HUbB4+eZGHuZfIYP0IFupBNoMcJ0dnVuetY5fyS0t0fsMr5JXXuOrVDamTtWqU/u8vl8rtfq9U2GokOFxaLhZSUlEbbdToddru9yfcEP7xff+UcKSkpuFwu7zF5eXl+X19RUUFWVlZbQhdI4ixEk979Yicvf1hF4a16Rg7orXY4oo1aWsgmCqW7xqTRA0IZlhBhaenejxn50Vymrp3PrV8XMnXtfEZ+NJelez9WOzQfnhHb9PR0LBZLo/3hmhg2lxQ3rE1u6Rh/5zl48KDP6/2NKBuNxrCt+44UUqohhB8Hjpzg3hc/Z/q4odx+VeORARE5PAvZzH1uNVEoNc0NuQHTbanyREF0eUv3fkzWl483+h1xnDxA1pePYx73KDMHTVYltrNpNBoqKirIzs4mIyMDUOp88/Ly/JYxtFZeXp53VLs1r2np2k6nE/A/Ynz2MU0xGAx+k2ubzdbs60tKSrzfK9F2kjgLgdJ5Yc2m/exxHWdQQg9KLJs5XVvPX39+KVFRzS26LSKBZyEb42vWRhMF516pk1Z0osurc9dx38a/N0qa4YfuM/dvfJ4ZAy8nJio82nEaDAaqq6uxWCxUVFRgNpvJy8vDarW2e+KbGhPnmhuNbqi4uJjU1FTsdrt3VNlms3n/W6vV+n2dyWRq1LZPtJ4kzmFC+nmqZ1nlDr8J1b3XjpG6107Es5CN5wPSYE1P3q7czssf2rn/hvM5b0jfJl/bVD9PITqL1dXfsPPkgSb3u4EdJ/ezuvobrtaOC11gATAYDBgMBkwmE0VFRd5yBI1Gg8vloqSkxFs/bDAYVO224Ulq/SXJnpHiphJfD51Oh9VqxWQykZqaisvlQq/Xe+um/b0/s9kctl1GIo0kzmFC+nmqY1nlDuY+t9rvKMtf39vIpaMGyGhkJxITHe3Tci5V148VX+/hnhc+Y/n/ZRAd7f/pQlP9PIXoLHafbL48oLXHdSSz2dxkDXNubi5Go9H7dXZ2NmVlZd7SCE+vY7UEshBJIN0udDpdo1Hxhu/zbMXFxZI4B4kkzqLLqquvx/ia1W/S7CELY3Ru8XHd+Nudl3LtHyy8tGoLP79mlNohCaGKIXHNj3K29riO0lJXCLvdjkaj8Y42e7720Ol0zSbeHh1V4wzKCLm/kgmXy4VOp2vzKn9r165t8voWi4Xs7Ow2nVf4ksRZdFmyMIYAuGL0QG6/KoXHlqzjBv0wKc8RXdKUxAsZFtcfx8kDfgcTooBhcQOYknhhqEPzYbFYmu06UVhYyKJFi7zHnk2r1QbUjq0ja5yzs7P9drYItE1cUVERxcXFPsm33W7HZrOxYsWKRsc39/0SrSfDaKLLkoUxhMfvb5lA924x5L+q3iNcIdQUExXDs2PuAWjUutHz9TNj7lZ9YmBFRQVOp9O7+l5DRqMRnU7nTT6dTmej0VuNRtNi14qO5hkVbpjY2+12v0uEp6Sk+JSegNJ2rmGPapfLRV5eHhUVFX5Hqz2Jc0u10yIwMuIsuixZGEN4JPbqjuk2PXc8v4b31jm4dnyS2iEJEXIzB03GPO5R7tv4d5+JgsPiBvDMmLvDphWd1Wr1dtBoKDs7u8VFTwLtXNHRrFYrRqMRm82GRqPBarVSUVER0GtNJhNGo9GbULtcLkwmU5M1zFqtFo1GIysFBokkzqLL8iyM0VS5RhQwVBbG6DKyLjuH1z/eyoP/qmTymIH07hGrdkhChNzMQZOZMfByVld/w+6TTobEaZmSeKHqI80enhKKrKysFssatFpto0TZ6XSGxcirRqMJqBykqfZxrVnERK/XU11dHfDxonlSqiG6rJjoaApz/H9C9zyalIUxuo6oqCj+/NOJHDhykj8s/VrtcIRQTUxUDFdrx5EzZCpXa8eFTdLcWgaDwW9ZhiwCItpDMgLRpVUfOwlA/z5xPtuHauN55d4p0oquixk5oDcFN1/E39/fxLpt6rfdEkK0nac8oeHkOJvN1mI5hxDNkVIN0WU5j57kd+avuHVyMn+/81KfhTEmjR4gI81d1C+nj2Hxmm08+K9KLL+Z1mRvZyFE+FuxYgWFhYVMnDgRu93ebK9jIQIhibPosp548ytO19bx+OzxjRbGEF1XbLdonpqbynVPruCNNVu5dbJMqBEiUmk0mlbVAwvREhlSE13S19ur+cfKLTwy82IGSdcMcZbJYwYx69IRPLp4HYePn1Y7HCGEEGFCEmfR5bjdbh56ZS3nDe1LnuE8tcMRYeqJWyZw+PhpipZ9o3YoQgghwoQkzqLLKfv0e9Zs2s8ff5xKbDf5FRD+DevXi4duuoC/v7+J73YfVjscIYQQYUCyBtGlHD1xml8v/oIZE4dz9QWD1Q5HhLlfXTeWJG1PHn7NitvtbyFiIYQQXYkkzqJLKVq2HtexUzzZRP9mIRrq0T2GP+ToqfhqN++t26V2OEIIIVQmiXOYcDgcZGZmUlpaqnYondbWfUf52/sbefDG8xnRv5fa4YgIcVPqMMb2g9ufegeHw6F2OEIIIVQkiXOYSEpKory8nJycHLVD6bR+V7aO/n3i+NV1Y9UORUSQqKgoXn7oBmq7J5CUlKR2OKITkQETIcJXaWkpmZmZjQZMJHEWXUJl1QHe/N92fpM1jvg4aV8uWmdMUgJfPXWT2mGITkYGTIQIXzk5OZSXlzcaMJHEWXR6breb/yv9gguHa8i5YqTa4YgINayflPcIIURXJ4mz6PTese3k0+/288QtE2QZbSGEEEK0mTyzFp3a6dp6fvPGOgwXDSH9oiFqhyOEECLISkpKqKqq8tlmMpkwGo0UFBSg0WjUCawZLpeLwsJC+vXrB0BVVRUmkyngWF0uF0aj0Xu8y+Xy+/rU1FTy8vIwGAzodDosFgsmk4ni4mJ0Ol0Q31HX0aUSZ88PTEVFRdDOabPZMBqN2O12nE4nOp2OtLQ0jEaj/FCGgZdWbcG+7wiv3jtZ7VCEEEIEWUZGBkajkdzcXO82u91ORkYGdrsdk8mkYnRNS09PZ9GiRej1SmtUu91OamoqVqu1xeTZ5XKRnJxMWVkZBoMBUHIRf6+32+3k5eV5v9ZoNJSVlUl+0g6d/rm1y+XCYrGQnZ3t/UUKlqKiIoqLiykrK6Oqqorq6mpMJhMWi4WUlBSMRmPQriVa71DNKZ5862tum6zjwhGJaocjhBAiiLKzs72jqQ3pdDr0ej1ZWVkqRda8kpISAG/SDD/EXFhY2OLr582bh06n83nfer0ejUbT6PUGgwGTyUR+fj5lZWVs3bq10fdLtE6nTZxdLheJiYmkpqZSUVFBQUFBUM9vNpsBKC4u9vl0ZzAYqKqqwmAwUFRURFFRUVCvKwL35/9soOZkLb+ZdbHaoQghhAgil8uF2WxuMjlOSUkhIyMjxFEFpqysjLS0tEbbJ06c6M0tmmM2m/2+Pi0tzZuUe+h0OvLz8zGZTGRlZYVl2Uqk6bSlGhqNhurq6g47f3FxcbMlH8XFxd5RZ4PB4PPJUnS8va7j/P39Tfxi+hiGauPVDkcIISJHfR3sXg01uyF+CAyZAtExakflY+3atYCSQPtLBrVabdiOrHrKRs+m0+mw2+1NvidQ3i/gd39KSgoul6vZ14v267Qjzh3JbDaTnZ3d7DENH6MUFxeHIizRwJ/eWU/3btH86npZ7EQIIQJWtRReGQnLpkLFrcrfr4xUtocRz4hreno6Foul0f5wLdPwJL7+eJLd5kpKG04GPNvBgwcbvd7lclFSUuL9k5eXF9SS1a6o0444d6TKykqKioqwWq3NJsWe4nvPJ2MRGjsOHOMfK7fw8I8uJLFXd7XDEUKIyFC1FN7PAty+2485lO3TzZAyU5XQzqbRaKioqPDOXwKlzjcvL89nomBb5eXltfrf7kCu7XQ6Af8jxmcf0xSDweA3+bXZbI1e73Q6mT17tk9S7plEKBME20YS5zbwfNIrKSlpNnGWRyXqMC37hr49Y7l72mi1QxFCiMhQXwcf30ejpBnObIuCT+6H5BlhU7ZhMBiorq7GYrFQUVGB2WwmLy+vxUGtQKjxpLi50eiGiouLSU1NxW63e5Nfm83m/W+tVus9tqyszOe1ns5feXl5Qe0w1pVI4twGnm4ZLU088Hwi9FfELzrGlj2HeXW1nSdumUDvHrFqhyOEEJFh92o4trOZA9xwdIdyXNLVoYoqIAaDwds9oqioCKPR6O1p7ClV8NQPqz3nyJPU+kuSPSPFDRNff3Q6HVarFZPJRGpqKi6XC71eT0pKCkCL70+n0zWaRCgCJ4lzG+h0uoA+jXoem6SmpnZ0SOKMBW9/w8CEHvz8mnPVDkUIISJHze7gHteBmuumkZub69MKNjs7m7KyMu8TYE+ZgloCeRIdSAmFvzyk4fsEpXQkJSWF/Px8v+eQSYRtI4lzB7HZbNjtdjQaTUD1VidP17Fum29dk6ZXd0YO6M2JU3Vs3HWo0WvGj1Q+lX63+zA1J2t99o3o3wtt7zj2Hz6Bw1njs693j26cO7gvdfX1fL3d1ei8FwzTENstGvveIxw+ftpn39DEngxM6En1sVN8v/+oz74esTGMSUoA4MttzkYP/EYP7UvP7t3YfuAYzqMnffYN7NuDodp4jhw/TdXeIz77YmOiuWC4BoD1O1ycrqv32Z8yqA99esayav0eFq/ZxjM/nUjP7vKjLURX5lmZzfM42zPCF6zFqTrd4lfxAa6sGuhxHcTlclFRUdFk4uz5d9cz2uz52kOn0zWbeHt0VI0z/NC29mwulwudTtfmZHbt2rU+11+yZAmzZ89udJzT6fR+j0TrSXbRQTyfeBctWhTQ8d9s3cOUR9/z2TZn0kheuGsSjuqaRvsAjrx8KwB3lXxKZdVBn32L8i7nliuSeevz7fy/l31/+dMvHMzb+ddw7GSd3/Pa/zqTAX178PDrNv77hcNn35M5E7j3urGsWr+Hn/z1Y599485J5OPfXwfANY8v51Stb4L7+ZPXM3aYBtOyb3j5Q9+bxoM3ns/vZo9n3TYn1xeu8Nk3NLEnm569GYCZT33ArurjPvsX3KpnYEIPfvPGFyTExzL3ygj8R0uEpdLSUkpLS71fOxyOZo4W4cKzcpzJZPJp++VZXa3himttUVRURFVVlc8In8ViIS8vj5KSEm/f3IgyZAr0GqZMBPRb5xwFvYcpx6nIYrE02xWisLDQ+++uv24bWq222cTboyNrnLOzs/3+fAQSF/yw+FrD5Ntut2Oz2Vix4od/P3Nzc/1ex2KxBGUCZVcliXMHMJvN3j6NgbbEuTB5MKbHr/XZpjnTESIpMZ7VZ+1raGHu5X5HnAFuvmQEl5zb32df7x7K//ZecTF+z6uJV6674FY9j9x8kc++oYk9Abj6gsGNXtsj9ocJIysfndbo1jtyYG8AjDMuZF76KJ99A/v2AJRR9LPPGxvzQ9fEpQ9N9Y44r1q/l7/891seft3m3R/fPYY3/7ednCuSG70vIVorJyeHnJwc79eZmZkqRiMClZGRQV5eXqP7r16vp6ysjIyMDKqqqto0Mtxw8auGPKOIGRkZFBUV0a9fvyYfkYel6BiY/OyZrhpR+CbPUcpfVzyj+sTAiooKnE4nJSUljZI/z2i/5/+7Z2S1IY1Go3o7Nk9Ca7FYvB/g7HY7dru90YS9lJQUsrKyfBLggwcP+nzwc7lc3sl+Z5dqFBUV+fwcFhUVodVqI++DXRiRxDnIXC4X8+bNIz8/v1U3zbjYGG/pxdl6dG96H8B5Q/o2uW9A3x4MOJOUni0mOrrZ8+oG9WlyX2Kv7iT2avq145o574j+vbyJ/dn69IxtNiZPycayyh08uviLRsl5zak6cos/Jb57N2ZMHN7keYQQnVNRURF2u73JETWDwYBOp8NoNDbqOBCITr34VcpMpeXcx/f5ThTsPUxJmsOkFZ3VavV20GgoOzu7xScJgXau6GhWqxWj0YjNZkOj0WC1WgPucmEymTAajd4n2y6XC5PJ1OhnzfMhouFxGo3Gb5mICJwkzkGWnp7O7Nmz5dNcB6qrr8f4mtXvw0QP42tWbkxNIiZa1vgRoispLi5Gr9c3W79pMBgoKSlp9eSo1ix+ZbFYKC4ujrwFsFJmKi3nwnTlQM/3Mysrq8UnulqttlGi7HQ6W+xaEQoajSagn42mktxAcwydTif5SHu4G2caklUEUXZ2NmlpaZF3o4wwazbtbzTh8WwOZw1rNu0PUURCiHDgedzdUgmGp23XkiVLWnX+yspK8vLyGo10ni3iF7+KjlFazo3KUf4Ok6S5tQwGg9/FRFpqJSsEdXXwdD784ReNdkniHCR5eXlotVpJmkNgj+t4ywe14jghROfgmQzWUuLs2d/atmQNF79qjnQrCA8ajcbbv9nDZrO1a2Ko6CI+rYCXn4bhjVvbSqlGEBQVFQFNz8KVXonBNVjTM6jHCSE6B89jbc+IclM89+PWjgjL4leRZ8WKFRQWFjJx4kTsdnujXsdC+NjrgEFJMPlaWPYtnDMK3lzlc4gkzu1kNpupqqpqdqTZaDTKSHQQTRo9gCRtfJPlGlHAUG08k0YPCG1gQghVBTrxq7nV25oji19FHo1GIzW+IjDvLYZH74DHX4JrZytJsx9SqtGMlm6qNpuNiooKSYpDLCY6GtNt/v9BOtM0CdNtqTIxUIguxl89azCPD0RrF78SQqisthaeegjm3wJTfwRX3djs4TLi3ITs7Gzv6kL+WhbZ7faAZkyXlJTIqEMHuGiEhugopX3doZofVjeMioInbtFLKzohuqBwaDXWmsWvHA6HT2/ws/uGCyE62KFq+H9ZsPZDMD4Dt/2K0jfeaHbhqy6TOHsmjQQ669rT5N7zd0Mul8ubDDc3K9tzEw+0N6MI3J/e2UD/vj348o838sXWava4jnP0xGl+9VIlU8YOVDs8IYSK1Go31trFr5KSkigvLw9BZEIIv+J7Qe8EWLQCJl4FtLzwVadOnD0TRJxOp89IREpKChqNBq1W611J6mwmk4nCwkIKCgoa7TMaja0a2ZAJIsG1/cAxXv/Yzu9mj6d3j+5MGTsIgHXbgv/YVQgReQItwQhmgt3Wxa+EECp46yU472K4IBWeWdqql3bqxLk9q+M0d/OLyKb2nchf3/uWPj1iuWNq4zYxQoiuq7XdEoLZXUEWvxIiApw6CYW/AnMJ5P5aSZxbqVMnzqLzOXjkJP9aVcWvrh9L7x6xaocjhAgjgXbLCPakQFn8SogIsGcHPDALvvsKfvcCzPx5m04jibOIKC+s+A43kGs4r9G+cwf3wfKbDM4d3Cf0gQkhVOeZe9LS08Zg9lmWxa+EiAD19XD39XDsMLz8MVzQ9t99SZxFxKg5WcvzFd8x90odA/r2aLS/d49YLh0lvZuF6Ko8iXBLI8qeEen2djySxa+ECHNuNxyvUSYBPvFPGHoOJPZv1yml0W2Y8LQlatgCRfh6bbWd6qOn+OW1Y/3udzhrePg1a5MLowjRVqWlpWRmZjZqSyTCi16vR6PReBcgaUplZSUAs2fPbvO1Al38SgihkiOH4P6Z8OAsJYG+ILXdSTNI4hw2PG2JpIenf7V19Tz33kZuvmQ4yQN7+z1m/+ET/O39Tew/fCLE0YnOLicnh/LycpKSktQORbQgNzcXu93ebJ2zxWIhKyurydFgWfxKiAi36Su4JQ0qP4A59yiLPASJlGqIiLCscgdb9x3l5V9OVjsUIUQYKygooKSkBKPR6DexLSkpweVyNblAiSx+FXlKSkoa1bWbTCaMRiMFBQVhWS7jcrkoLCykX79+gFKXbzKZAo7V5XJhNBq9x7tcLr+v9/y89uvXj4MHD2K32ykoKECv1wfx3YSZd16D382Dc86Dhe/B8JSgnl4SZxH23G43z7y7gakXDGb8SHUWNhBCRAaNRoPVaiUjI8ObAHvYbDaMRiMVFRVNJiiy+FVkycjIwGg0+ixvbrfbycjIwG63h217wPT0dBYtWuRNYO12O6mpqVit1haTZ5fLRXJyMmVlZRgMBkD52T779Z6kueH3wPOBzmq1dt7k+eBemDYbfv136Bkf9NNLqYYIex9u2Mu6bdXcf4P/2mYhhGhIp9NhtVqprKwkOzsbo9FIXl4excXFWK1Wb7Lhj2fUzl/C5Vn8qqU/HrL4VcfKzs4mLy+v0f9PnU6HXq8PaPVGNZSUlAD4JK6emAsLC1t8/bx589DpdD7v21Pf3/D1ZrPZ+4TFw1PX3+nKjBzbYMmZ9/STB+CJlzokaQYZcRZhrq6+nkcXr2NE/150i46irr6emGj/n/f69Y5jXvoo+vWOC3GUQohw01Ty2xJZ/CoyuFwuzGaz33IaUFYI1ul0IY4qMGVlZX4/VE2cOLHRCLE/ZrPZZ4TdIy0tjZKSEu/r9Xp9k9+DYPcyV9VH70LBj6FvItx4G8T7nwcVLDLiLMLWssodnPert/lim5PtB45xw4KVXPBgOcsqd/g9fnj/Xjx9+0SG9+8V4kiFEKITqauDylXwbqnyd12d2hE1snbtWqDpiZxarbbZJwtqslgspKQ0rrvV6XQtTmz17PNXzpGSkuLz1MNgMDQq/bBYLIAyFyDi1dXBX34Nv7gBJlwBb6zt8KQZJHEWYWpZ5Q7mPreafWd1yNjlrGHuc6v9Js81J2tZt81JzcnaUIUphBCdi2UpTB8Jd0wF463K39NHKtvDiGfENj093ZsMNhSuZRrNJcUNa5NbOsbfeQ4ePNjs6y0WC4WFhZSVlXWO+uaXiuAfhXDfk/CXZZCQGJLLSqmGCDt19fUYX7Pi9rPPDUQBxtes3Jia5FO28d3uw0x59D1WP36tTCIUQojWsiyFB7OUnrcN7XMo2582g2GmOrGdRaPRUFFRQXZ2NhkZGYBSmpCXl+e3jKG18vLyvKParXlNS9f2lEg0NwGwpTIKg8HgNzn29C8/+/U2mw2LxUJlZSUGgyFsR+IDdtgFfTVw672gnwL60HbbksRZhJ01m/Y3u4iJG2WxkzWb9jNl7KDQBSaEEJ1VXR0suK9x0gzKtqgoMN0PU2dATEzIw/PHYDBQXV2NxWKhoqICs9lMXl4eVqu13bXoatSyt9Q/3KO4uJjU1FTsdru3htlms3n/W6v1HTjS6/XeEeaSkhKSk5OxWq1hWwPepPp6eLEI/vlHWGJTVgHUT1Z+dm2rYf9uGDBESaY78GdUSjVE2NnjOh7U44QQQrTAthr27mx6v9sNe3Yox4UZg8GAyWTy9kJu2EnC5XJRVFSE2WymqKioxVUlO5onqfWXJHtGis9OfM/m6Rrjea9FRUU4nU5v3XRzZRieEfHs7Oy2hK8e10H45U3wbAHMvgsGnlmMSoXSIhlxFmFnsKZnUI8TQgjRgv27g3tcBzq7P3dDubm5PkudZ2dnU1ZW5i2N8PQwVksgC5wEMhKs0+kajYo3fJ/NSUtLw2Kx4HK5wnJxmEbWr1WWzj5RA3/7D1x5vbJdpdIiSZxF2Ln8vP7ExkRxus5flbNS4zxUG8+k0QN8tkdHRdGnRzeig7i0phBCdAkDhgT3uA7icrmoqKhoMnG22+1oNBo0Gg0ul8v7tYdOp2s28fboqBpnUEbIz17pEJT3ptPp2pzMrl271uf6KSkp6PX6Ri37Gk5CjIhJgr36Qsr58NtFMHi4sk3F0iJJnEXY+WzzAW/SHAU+kwQ9KbHpttRG/ZwvPieRXSWzQxKjEEJ0KvopMGiYMlrnLxmJilL266eEPrYGLBZLs10nCgsLvcup++u2odVqm028PTqyxjk7O9tvr+ZA4gIoKiqiuLjYJ/m22+3YbDZWrFjhs83fREBPuUpYJ82HnPD87+BXT8LIM0tnN9Sa0qKJVwc1NKlxFmHnb+9vYkxSAq/8cjJDtb4r/wzVxvPKvVOYMXG4StEJIUQnFBMDDz+r/PfZT+08XxufUX1iYEVFBU6n07v6XkNGoxGdTudNPp1OZ6PRW41Go/riH55R4YaJvd1u97tEeEpKik/pCSht5xomxC6Xi7y8vEZLyZtMJvLy8nxe6/ngEdYL+axbA1nj4Z1XYetG/8eoWFokI84irGzdd5T/2Hby7E8v4UeXjOCmtGGs2bSfPa7jDNb0ZNLoAU2uHLjRcYi5f/2YV345mTFJCSGOXAghIpxhplIXuuA+39G8QcOUpDlMWtFZrVZvB42GsrOzW2y1Fmjnio5mtVoxGo3YbDY0Gg1Wq5WKioqAXmsymTAajd6E2uVyYTKZGo0g5+fnYzabKS4u9ildqaioCM+WdPX18M+n4C+PwEWXQlEpDBnh/1gVS4skcQ4TDoeDzMxMcnJyyMnJUTsc1RRXbCKxVxy3XDESgJjo6IBbzp04XcdGxyFOnA6/Va5EZCstLaW0tBSHw6F2KEJ0LMNMpS40hO29WsMzUpqVldViWYNWq22UKDudzha7VoSCRqMJaNTXXy00EPBy8oF8n8LGV5/BMw/DT+fDvU9AbGzTx6pYWiSlGmEiKSmJ8vLyLp00Hz1xmlc+svPTq1Po2V0+04nwkZOTQ3l5OUlJSWqHIjoRz4BJaWmp2qH4iolR6kKvz1H+DpOkubUMBoPfsgzPgikiTHz3tZL8jp8Eb2+AB03NJ80QktKi0tJSMjMzGw2YSOIswsaSNds4eqKWO68ZpXYoQgjR4WTApGNpNBp0Op3PZEKbzRaeZQpdUV0dPP84ZI+H5WZlm25M4K/3lBYNPGtAY9CwoLSia2rARIb1RFhwu92UrNjMdROSGN6/l9rhCCGE6ARWrFhBYWEhEydOxG63B9zrWHSwfbug4MdQuQruerTtSa4KpUWSOIuwsOa7/azf4eIPt0xo8zlGDujNG/dfycgBvYMYmRBCiEil0WgCrgcWIbLtO7h9MsR0g3+sbH+7OE9pUYhI4izCwgsrNpMyqA9TLxjc5nNoenXnBv2wIEYlhBBCCOrq2j+q61mYZHgKZOXBbb8C7YCWXxdmpMZZqG6v6zjLKncwL30U0dFtX/Vvr+s4T/17PXtdx4MYnRBCCNGFWZbC9JFwx1Qw3qr8PX2ksj1Q27fAjy+HtR8pCfe9v4/IpBkkcRZh4J+rthAbE8VtU3TtOs9u13F+V/YluyVxFkIIIdrPshQezGq8St8+h7I9kOT5369C9gRwHYSekT+HSRJnoaraunpe/GALsyeNRNOru9rhCCGEEAKU8owF9/nvk+zZZrpfOc6fY0fg/26HR+ZC+s2wxAYXpHZYuKEiibNQ1X9sO9lVfZxcw3lqhyKEEEIID9vqxiPNDbndsGeHcpw/tbWwfi08+bLyp1efjokzxGRyoFDVohWbuWzUAC4akah2KEIIIYTw2L+79cfV18Mrz8D02TB4GLz5VcQuoNMUGXEWqtnoOMSHG/YyLz04C54kxHfnRxOHkxAvJR9CCCFEuwwY0rrj9u2C3Gnwp4dgzfvKtk6WNIOMOAsVvfjBZgb07cGMicODcr7kgb155d7gr0svhBBCdDn6KcoqfPsc/uuco6KU/fopsHIZPPZziO0OJRVwWXro4w0RGXEWqjh+qpbSj7cy90odcbHB+UR6qrYOh7OGU7VNTFQQQgghRGBiYuDhZ5X/jjqrVazna+Mz4NwH+bfAhMlKaUYnTppBEmehkrcrd+CqOc3tV6UE7Zwbdh5izP1vs2HnoaCdUwghhOiyDDPhaTMMTPLdPmgYPPQUTLleKdV4Yy08+xYk9lcnzhCSUg2hipc+2MLV5w9CN6hzzLIVQgghOiXDTJg644eVA/sNUrpl/PlhpXPGHflw7gVqRxkyMuIcJhwOB5mZmZSWlqodSofb6DjEp9/t52dTz1U7FCECUlpaSmZmJg6HQ+1QhBAi9GJiYOLVoJ8MJU/AMw/D3Pvhx/epHVnIyYhzmEhKSqK8vFztMELin6u20L9PHDemDlM7FCECkpOTQ05ODpmZmWqHIoQQ6ti/G2aNU1b/e2EFXDJV7YhUIYmzCKkTp+p4/eOtzL0yhe7dOl+bGiGEEKJTqTkGPeOVWub7F8C0bEjoumsvSOIsQqp87Q6qj53ip1cHb1Kgx8UjEjnwjznExkgFkhCRYOXKlbhcLgCcTidarRaNRsM111yjbmBCCMXaj+D/fgK/eBwyfwLZuWpHpDpJnEVIvbRqC1PGDmTUkL5BP3d0dBRx0TKKLUQ4e+GFFyguLsZms/lsd7vdRDVoeaXX67nrrrv4+c9/HuoQhRCnTsJfH4V//lFpM5d6pdoRhQ1JnEXIfLf7MB9v3MeLd0/qkPNv3n2YX730OX/52SUdkpgLIdonLS0Nl8uFwWBg9uzZaDQaALRaLU6nE5fLxcGDBwGw2+3Mnz+f5cuXs3jxYhWjFqKL2bcL7rkeqjbAfYXw04c65QqAbSWJswiZf67agrZ3HDelBmelwLMdO1nLxxv3cexkbYecXwjRdgUFBeTl5TFv3rxWve6Pf/wjBQUFFBYWdlBkQggfiQPgvIvh9y/B2AlqRxN2pBhUdLi6+npWfr2blz7YwpVjBxLbLarlFwkhOhW3293qpBlg/vz5uP0t9yuECJ5d38O8DPimEmJj4cmXJWlugiTOokMtq9zBBQ+WM+OPH3D0RC1vn/l6WeUOtUMTQoRQ//5tX1GsPa8VQjTD7Ya3/wkzL4Lvv4PTp9SOKOxJ4iw6zLLKHcx9bjUOZ43P9l3OGuY+t1qSZyG6kC1btqjy2nDWlRa+EmGo+gDcPxN+8zNInwlvfgUTrlA7qrDR1MJXkjiLDlFXX4/xNSv+HrB6thlfs1JXXx+0aw7rF89zd1zCsH7xQTunECI4MjIymD59Ol9++WXAr1m5ciUTJ05k2rRpHRiZejwLX+Xk5KgdiuiK3G7Yvhn+/Cb84Z/QJ0HtiMJKTk4O5eXlJCUl+WyXyYGiQ6zZtL/RSHNDbsDhrGHNpv1MGTsoKNfs36cHP71alvEWIhzNmjWLgwcPMmHCBKKiotDpdGg0GrRarc9xnu4adrsdgAULFjBz5kw1Qhai8znsgr88Anc9Bv0HKaPM0TKG2hqSOIsOscd1PKjHBeLAkRO8Y93JjanD6N+nR9DOK4QIjtzcXObMmcPixYsxm82sXbsWq9Xqc4xGoyEtLY38/Hxmz55NQoKMggkRFJ+8D4/+HI4fhYwsJXGWpLnVJHEWHWKwpmdQjwvEzoM13Pvi54wfqZXEWYgwlZCQQG5uLrm5sgKZECFx7Ag89RCYS+AyA/z+RRjcMW1huwL5qCE6xKTRA0jSNl1rHAUkaeOZNHpA6IISQgghupodVfD+EvjN81CyXJLmdpLEWXSImOhofpc93u8+Txdn022pxMhjIiE6rYKCArVDEKJrqjkGLyyA06dhzHio2A6z74IoWUehvSRrCROdsS3R6fp6ooBBCb5lE0O18bxy7xRmTJRPvSIyNNWWSDSvqKioxWOmTZvGU089FYJohOgiKj+EWRdD8eOw4cwcgl591I2pE5Ea5zDhaUvUmbz6kZ2rzh/E2/lTWbNpP3tcxxms6cmk0QM6ZKS5V1w3Jo8ZSK84+bEWwZWTk0NOTg6ZmZlqhxKW1q1bx/jx4xttD2TFv+XLl/Pmm28yffp0ysrK6Nu3bwdEKEQXUHMMni2A159T+jEvfA/OGaV2VJ2OjDiLDlG19wifbNrH3CtTiImOZsrYQWRfPpIpYwd1WHnGqCF9+e8jBkYNkX94hQiVu+66i9TUVGJiYpg4cSIFBQV88MEHAEQF+Fh41qxZLF68mHnz5nH48OGODFeIzuuT92DpC5D/Z3jpQ0maO4gkzqJDvLbaTkJ8LDelDQvZNevr3Zw8XUd9fcujXEKI4MjNzWXkyJG43W6sVitFRUUYDAZiYmIAeOSRR1i5cmWL59FoNBQWFmI0Gjs6ZCHCT10dVK6Cd0uVv+vqAntdzVFlyWwAw0x4ZzPMvR/O/P6J4JPEWQRdXX09r3+8lVmXnkPP7qErm/hqezX9f76Yr7ZXh+yaQnR1er2eqqoqqqurKSsrY968eSQnJ3vLNEwmExkZGcTExDB9+nSeeuop1q1b5/dcOp0Op9MZwuiFCAOWpTB9JNwxFYy3Kn9PH6lsb87/VsLMi+EP98DOrcrEv0FJzb9GtJskziLoVn+7D4ezhtum6NQORQgRIgkJCcyaNYuFCxeyZcsWnE4nbrebefPmeUekKyoqMBqN3tKOa6+9lhdeeIFt27YBcPjwYVwul6rvQ4iQsiyFB7Ng707f7fscynZ/yfPRw/D4XXBnOgwZAUu/hmHJoYlXdK3E2WKxkJGREbHnjxSln2wlZVAfJqb0UzsUIYRKNBoNUVFRLFy40DsiXVxczKxZs0hISMDtdrN8+XLy8vJISUkhJiaGxMREdDr5wC26iLo6WHAf+JtE69lmur9x2cbrz8E7r8L//Q3+sRKGp3R4qOIHQU2c77777mCeLihcLhcWi4Xs7GwyMjKw2+0Rdf5Ic+xkLeVrd3DLFSMDnhgkhOj8EhISmDdvHkuWLMHpdFJVVYXJZCI9Pd2bSM+aNYvnn39e7VCFCA3b6sYjzQ253bBnh3Kc6yB8+I6y/fb/B2+vh1vukSWzVRDU73hJSUkwT9cuLpeLxMREUlNTqaioCHoj/o4+f6R6x7qDoydqmTNJHhsJ0dUlJCQ0uS85OZn58+ezfPlynE4n9fX1LFmyJITRCaGy/bsDO27F2zDjfHjsTjheA3E9YOg5HRqaaFpQZ2653W6OHDlCnz7qN9rWaDRUV3fcJLGOPn+keuOTbVx+3gCSB/YO+bXPH5bAxmd+xIC+cSG/thCiMavVqnYIQoSvAUMCO+61ZyH9ZqU0o2d8x8YkWhT0MX6j0eid6CG6lj2u46z8Zg+3XKHOaHP3bjEkaePp3k3a8AgRDpKT5cmTEE3ST4FBw5pfBjs6GoregD+/GXiiLTpU0BPn4uJiUlJS6NevH3PmzPGZMS06t7JPt9EtJoqbLxmhyvW37jvK3OdWs3XfUVWuL0RXsHLlSrmnCxEMMTHw8LPKf5+dPHu+fvxFuG5O88m1CKmgJs6eCR5ut5vq6mrMZrN3xnR7Eummen6K8PLGJ9u4bkISib26q3L9QzWneLtyB4dqTqlyfSG6ggULFpCSksLEiRP5xz/+ISv9CdEehpnwtBkGDPXdPmiYMso843Z14hJNCmrivGLFCrKysiguLsZkMnHNNdcEJZFOT08PZpiiA6zf4eKr7dXcIpMChejUli9fzubNm7nmmmuYP38+iYmJTJ8+nbfeekvt0ISITENGgKY/REXDlBvg+Xfhva1KUi3CTlATZ71ez5IlS3C5XDidTioqKqivr8dqtTZqO9SaRFom4YW/0k+2ou0dx7RxUoMlRGen0+kwmUw4nU4qKytJTk7m5z//OTExMcyZM4cPPvhA7RCFiAz19fDITyAmGko/h7+/A5OvkyWzw1iHrIc8f/58tm7dyt133012djbXXHMNEyZMYP78+QB88cUXWCwWKioqWLt2LS6Xy7tcq9lsBpSuFWlpad4m+iJ81dXXs+TTbWRdNkIm5gnRxej1ehYuXMjChQsxm80sWbKE9PR0EhMTyc3N5ZZbbmHcuHFqhylEePnoXRimA90Y+Pu7SmlGtw5JyUSQdVjn7OTkZJ5//nmqq6u5++67fergPEm0p39nVVUVxcXFZGVl+YxIV1RUYDab0Wg0HRVm2HA4HGRmZnr/lJaWqh1SwD7asI/d1cdV66bhMUTTk8eyxzFE01PVOETnUVpa6vN76XA41A4prGVlZbFkyRLq6+spLCzEarUyYcIERo0axZ/+9CeZVCjEgT3w0Bz4xQ2w7J/KtqSRkjRHkCi3299aj8F16NAhCgsLOffcc7nzzjtbPH7r1q3eEWmz2UxiYiIHDx5sdxxRUVHodDqqqqrafa5gnz8zM5Py8vIOiKrj5RZ/yudbDvBF0Y3ydEB0apH8e6qWQ4cOUVxcTElJCVu3bkWv13PXXXeRnZ1N37591Q5PVfLz1IXU14N5ETxjhNjuMP/PcMOt0i0jApz9exqStRoTEhJYsGABqampzJkzp8UuGcnJyd6lWdeuXRuKEEUb1Zys5d/W8Fhi23XsFP+x7cR1TLpqCBEuEhISyM/PZ8uWLY0mFc6ZM6dLTyr0PGmMpCeMoo0O7oWn50NGFpRvhBtvk6Q5zHmeOJ79pDGki5xPmDCBxYsXt2qJar1ej8vl6tjARJu9/+Uujp6oJesy9Zf/3Lb/KLc88xHb9ksfZyHCUcNJhe+//z6JiYnMmjWLmJgY7r777i43qTApKYny8nJycnLUDkV0hJpj8PzjcPSwsnjJO5vhdy9AglbtyEQAcnJyKC8vJykpyWd7SBNnj/nz55Obm8tdd93F0qVLWzw+ISEhBFGJtij7dBv6ZC3nDu7aj1yFEK1jMBhYuHAh9fX1LF68mKqqKtLT0+nXrx+PPPKI1EOLyPbRf+DmC+CFJ+HLT5Vt/QepG5MIClUSZ1DKMRYuXIjb7ebuu+9u9iZptVpDF5gImOvYKd7/cldYjDYLISJXVlYWy5cvp7q6msLCQpYvX45Op/NOKpRFVkTE2LMTHpgFv7gRRo6Gt76BK6arHZUIItUSZ49Zs2bx/PPPs3DhQp566im/xyQny6Ia4ejf1h2crqtn1qWSOAsh2i8hIYHc3FzWrl3Lli1bmDdvHs8//7x3kZV//OMfaocoRPN22pUR5qJSWPgejDhX7YhEkKmeOHssWLCA9PR0Zs+eLUtsRwjzZ98zecxAhmrj1Q4FgB6xMYxJSqBHrPSSFiLS6XQ676TCyspKbxvTUaNGqR2aEL7WrYHH7lQ6Z6RdCf+1w3W3yOS/TipsEmdQJg8uWbLEO3lQ7cdzMimxaXtdx1m1fi9Zl41UOxSvMUkJVBbewJgkqYkXojPR6/UsWLAAp9MpnZZE+HDuh0d/DnOvgO++AteZtrlxPdSNS3SosEqct23bxsqVK0lMTKSqqork5GTVWhVlZ2eTmJhIdna2KtcPd299vp2Y6ChmpA1XOxQhRBcik8VFWCh/GW4aDSvegt88D69+CtoBakclQiCkS9UcPnwYu93u/VNVVcXatWux2+1+R3fdbjdZWVkYDAbef//9dl3bYrEAeK+t0+maPd6z9Lfn72CfP9KVffY96RcNpl+fOLVD8frq+2qu/UMF7/1fBhefk6h2OEIIITobt1spwag5Ctf8CB4wScLcxQQ9cV63bp1PYtwwUT5bU4sW6nQ675+UlBT0en2bYklJSQHA6XT6JOYpKSloNBq0Wi16vZ6ysrJGrzWZTBQWFjbbb7o9549k2/Yf5fMtB/jHXZPUDsVHvdvNkRO11Hf8YphCiAAUFBRQWFiodhhCKOrqwLYa9u9W+irrp0BMgHNiXAfhL/8H0THw67/BLfd0bKwibAU1cY7x8wPoLznWaDTodDrS0tJISUnxSZSD+RiuPUtr5+fnk5+f32Hnj2Tmz74nvnsM1+uTWj5YCNFlFRUVtZg4T5s2jWnTpvHQQw+FKCrRJVmWwoL7YO/OH7YNGgYPPwuGmU2/rq4Olv4Dni2Aulq49w8dH6sIa0FNnN1uN1FRUSQkJDQaNfb8t7SWi3xln27jev0weveIVTsUIUQYWLduHePHj2+0vamnig0tX76cN998k+nTp1NWVkbfvrKYkggyy1J4MEsps2hon0PZ/rTZf/J86iT89Er4+nPIvF0py5BFTLq8oJdqJCcnk5WVxbRp07jmmmuCfXqhsg07XWzYeYhHs8apHYoQIgzcddddLFq0CFC6XxgMBqZNm8bUqVOJCrAd16xZs0hPT2fevHksWrRIkmcRPHV1ykizvw9xnnpl0/0wdcYPZRvO/cqy2N3j4JqbIf/PMD68ShOFeoLeVcNsNpORkcHy5ctJS0tj4sSJFBQUsHLlymBfSqig7NPv0cTHYrhoiNqhNHLekL6sfvxazhsi/+gKESq5ubmMHDkSt9uN1WqlqKgIg8HgLd175JFHArr/azQaCgsLMRqNHR2y6Epsq33LM87mdsOeHcpxp0/DK8/ADefCWy8q++98WJJm4SPoifP48eNJT09nwYIFrF27lsrKSgwGA8uXL2fatGltSqTvvvvuYIcZdhwOB5mZmZSWlqodSpPcbjdvff49N6UNJy4MFxmJj+vG+JFa4uNC2ixGdAGlpaVkZmbicDjUDiXs6PV6qqqqqK6upqysjHnz5pGcnOwt0zCZTGRkZBATE8P06dN56qmnmlzkSqfT4XQ6Qxi96PT27w7suE8tMHsC/PFBuP7W5uueRZcW5Q6kCC1A06ZNY/ny5S0et2LFCioqKrDZbFRXV2MwGMjIyCAtLa3RI7pDhw6h1Wqpq6sLVphhKTMzk/LycrXDaNaX25xMfvQ93nroagwXD1U7nEZ2HDjGn/+zgQduOJ/h/XupHY7ohCLh9zRcuFwutFotubm5VFRUsHXrVgCf8o2MjAxvy9GRI0dy+PBhsrOz291+NFLIz1MIVK6CO6YGduyEK6DgORg7oUNDEpHl7N/ToA7NBZI0A6Snp5Oenu79+osvvsBisbBgwQKqq6tJS0sjIyPDu1qUCA9vVW4nsVd3rjp/sNqh+HXw6EkWrdjMT65KkcRZCJVpNBqioqJYuHAhoAyCeFaGtVgsuFwuli9fTkVFhc/rcnNz1QhXdFb6KUr3jH0O/3XOUVEwMAkeeU6pc5ZlskULwuKZ9oQJE5gwYQLz588Hfkik8/PzsdvtAU8wER3H7Xbz1v+2c1PacGK7hdWCk0KICJCQkMC8efOYN28eAFu3bsVsNlNRUcHatWtxuVxkZWXx/PPPqxyp6FRiYpSWcw9mKUnx2cmz263sv+ZHqoQnIk9YZkCeJHrLli0+I9NCPV9+X41931FmXjJC7VCEEBGiub78ycnJzJ8/n+XLl+N0Oqmvr2fJkiUhjE50GYaZSsu5xLNW+Os/BP78ptQzi1YJixHn5phMJiZOnKh2GF3e0v9tR9s7jivHSg9LIURgrFar2iEIoTDMhM8/gNXvwvU5cJmhdSsHCnFG2CfOer0+oCb6ouN4umlkpg0L6zKNAX178IvpoxnQt4faoQghQBa8Euo6XgP/+hNo+ilLZD9gAuMzkiyLdgnfLKgBGbVQ17pt1Wzbf4yZl5yjdijNStLGs+C2VJK08WqHIoRoo6Za1QkRsPp6eOc1uGk0FP8eXAeV7T3jJWkW7RYRifOECdIaRi119fX85b/f0rtHN6Ki3NTV16sdUpOOnjjN/zbv5+iJ02qHIoRopZUrVzJx4kTS0tLUDkVEskNOmDsJCn4MF10C5d/CXb9ROyrRiURE4izUsaxyB+c/sAzzZ99z9EQtN5k+4IIHy1lWuUPt0PzasucIht9XsGXPEbVDEUIEaOnSpUycOJGMjAysVquU5om2ObBH+btvIoyZAC+uUib+DU9RNSzR+UjiLPxaVrmDuc+tZlf1cZ/tu5w1zH1uddgmz0KIyLB06VJGjRpFdnZ2l02YI2HF2LB32AVPPQTTzoHKD5WWc795HiZepXZkIsI1tWKsJM6ikbr6eoyvWfH3z5hnm/E1a1iXbQghwtMLL7xAv379yM7OpqqqCrfbTV5eHlVVVeh0OrXDC6mkpCTKy8vJyclRO5TIc/oUvPYXuOFcWLIQcn8NF0oHLhE8OTk5lJeXk5SU5LNdEmfRyJpN+3E4a5rc7wYczhrWbNofuqCEEBHtqaeeol+/fuTl5VFdXY3b7SY/P5/q6mqef/556cAhWueVZ6DoAUi/Gf6zWalj7ikTw0UQ1Z2GEwcbbQ77dnQi9Pa4jrd8UCuOC5Vu0VH06xNHt2hZaVKIcHD48GEKCwspKioClNaWGo2G3NxcCgoKml0gRYhG1q2B7zfDjNth9l0w5XoYdaHaUYnOyF0PpWMh6epGuyRxFo0M1vQM6nGhcuGIRLb9bZbaYQjR5R0+fBij0UhJSQnwQ8JcUFDA/PnzVY5ORJytm+DZAljxFugnQ+ZPoHdfSZpF8Lg2w3evgX0p3Lwa4hLgsidBMwb4tc+hkjiLRiaNHsDQxJ6NJgZ6RAFDtfFMGj3A734hRNe0bds2TCZTo4TZZDIxb948laMTEef0aSi8F5a+AIOGwZOvwA23KhMAhQiGb/4OG/8F+z6H2D6QMgtOH1US53Nn+32J1DiHiXCaXR0THc0vpo/xu89zuzLdlkpMdHj9+Hy708W4h8r5dqdL7VBEJ9PU7GqhWLduHXPmzCElJYWSkhLcbjfJycmUlZXhdDolaRatU3MU3G6IjYWjh+GBIijfCDf9GMLs3x0RYU4fhc2lUF+rfL39PYgfDNOWwM/2wjUvQe+kZk8hI85hwjO7OlwcOXGa+O4xaHp19xl5HqqNx3RbKjMmDlcxOv9O1tZj33eUk7XS7UMEV05ODjk5OWRmZqodSlhZt24dRqMRi8UCKCPMer2egoICZs2SsinRSqdOKh0ySp6A378EV90IRa+rHZWIdHWnYcdy2PwabF0GtTXQZyQMvhyuexuiWvdhTBJn4deyyh1kpg1nYe5lrNm0nz2u4wzW9GTS6AFhN9IshAitL774gtzcXGw2m7f/sl6vx2QykZ6ernJ0IuLU1cG7r8PfHoXd2+FHP4PR49WOSkQyt/uHkp5/Z8CuD0F7AaT+GkblQN+Ryr5WJs0gibPw47vdh/nWcYjfZF1MTHQ0U8YOUjskIUQYsVgsWK1WADIyMliwYAETJkxQOSoRsZb+Ax7PU1rL/f1d0I1VOyIRqQ5+A5tfV/5cVw79L4aJj0GcFvpdHJT6eEmcRSPla3cQ3z2G9AuHqB2KECIMzZ8/n6ysLEwmE06nkyiZrCVaq/JDqFoPt9wDN/4YzrsYxl2mdlQiUn2zUJno5/wa4hIhJRtiz/T1Tpoa1EvJM3fRyL/X7mDauKHEx0XW5yrdoD689dDV6Ab1UTsUITq95ORkFi5cyKJFi1i4cCHTp09n3bp1aoclwt0GG9x1HdxxtVKeUVenLFwiSbNojZp98PXfoGav8vWR75VSjOvL4ad74OpiSDi3Qy4tibPwsf3AMWxbnWSmhd/kv5b07RmL4eKh9O0Zq3YoQnQZCQkJLFy4kCVLlvDGG28wffp0Vq5cqXZYItycPg0PZsOcVHBshafN8K/VEBOjdmQiUpw6rLSO+/d0+NdQ+OR+2PMp1NfBiOmQnKm0lIvq2J8pSZyFj3+v3UH3btFMH998O5ZwtMd1nCeXfhV2KxoK0RUkJCSwYMEC3n//faxWK9OnT2fp0qVqhyXU5tgG9fVKa7lBSUq3jLe+gYxZ0o9ZtKz2ONSdUv57VR6s/CnUnYQr/6aMLLvr4ZWRsGwqVNyq/P3KSKjquHuPJM7Cx7K1O7jmwsEROWq7x3Wcwre/kcRZCJXNnz+f999/n4MHD0oC3VXt2QG/y4MbR8Fys7LN+Az86KfQLbLKAAXKqK5jldID2bFK+bqj1J2G798Fy1x4aaDSQg7gkt/B3O3wo1VwQR44PoT3s+DYTt/XH3Mo2zsoeZbEWXjtdR3ns837I7JMQwgRfubNm+eTQL/wwgshu7bL5cJoNJKdnY3RaCQvL4+8vDzsdnvQr2WxWMjIyAj6eSPS/t3w5L1w/bmwYincV6j0YxaRq2pp6EZ11z0N/xwM/7kB9q2F8fNh0CXKPs150OdMflJfBx/fB7j9nOTMtk/u75AEXxJn4fWObSfRUVFcP2GY2qEIIToRTwKdmJjItGnTeOqppzr0ena7ndTUVCZOnEhZWRkmk4ni4mLy8vJITU31LtjSHi6XC4vFQnZ2NhkZGR2SkEeklW/DO6/C3Y/Bf+3w04eUyX8iMlUt7bhRXbcb9v4PPn4A9n6ubOs1BM7PhdnrIGcDTHwU+pzT+LW7VzeOyffkcHSHclyQSeIsvMrX7mDKmIH06xOndihCiE5o1qxZLF++nAkTJngT6MOHDwf9OhkZGeTl5ZGVleWzXa/XU1ZW1q5E1+VykZiYSGpqKhUVFRQUFAQj5Mjl3A9P58OC+5SvZ/4c3tsK8x6BXtLhKKJ11Kiucz18WgCv6uDNy2DLYji6Xdk3KgcuL4T+45qvga/ZHdi1Aj2uFaTQSABQfewUH327l6LbUtUOpc00vbozZ9JINL26qx2KEKIZ6enppKens2LFCu68805SUlKCloAWFRVht9vJzc31u99gMKDT6TAajZSVlbX6/BqNhurq6vaGGfmqD8A/n4LSvyoJzk8fUlrLrVujlGsMGAL6KdI1I5K1ZlQ36ermz+VcDz36Qfxg2PwGfLsIdFkw6hYYMgWiW/lzEh/gOhOBHtcKkjgLAN5f56C2zs2NqZFbpjFyQG9euGuS2mEIIQLkSaC/+OIL7rzzTux2e7sXUykuLkav16PRaJo8xmAwUFJSgsvlavY40YTDLrjhXKithdt+Bbf/P1j7IUwfCXsbJFqDhsHDz4JhplqRivZo76iua7MymrxlMTi/gUufhNQCmJAPaY9CTDuaEAyZAr2GKSUjfkfEo6D3MOW4IJNSDQEo9c1pun4MSYzcWrQTp+qo2nuEE6c6cLavECLoJkyYwJIlS9iyZQvz5s1r83nsdjt2ux2dTtfscSkpKQAsWbKkzdfqcpz7oeQPSj/mvhr4zUKlJOO+J5Wk+cEs36QZYJ9D2W6RrioRqS2juu4zSWzl7+D188C2APpdBNctg/EPKvu692lf0gzKCPXkZ898cfaH7TNfX/FM60eyA7l00M8oIs6JU3VYvtrNDRE82gywcdchxs//Nxt3HVI7FCFEG+h0OhYuXNjm13sm/bWUOHv2W63WNl+ryziwB556CK4dCf9YAJu/VrZfdwtoByjlGQvu+yFhasizzXS/cpyILJ5R3UaJqUcU9B4Ovc+BdX8C86Xw7YvKruQZML0MfrYPMl5XFieJCfL8qZSZMN0Mvc5ad6L3MGV7Ssc86ZBSjTDhcDjIzMwkJyeHnJyckF571YY9HDtZy436yE6chegopaWllJaW4nA41A5FNKOqqgr4YUS5KZ7yjLVr13Z0SJHtpT/C3x6F2O7w4wfgJw+App/vMbbVjUeaG3K7lZ7OttUw8eoODVcEmWdU9/0slOS54YejM193i4fXdEpSPOJ6SDjzu9d/vPKno6XMVJL03auVkpH4IW2rmW4FSZzDRFJSEuXl5apc+x3rTlIG9WH00L6qXF+IcOf5QJuZmal2KKIZLpcroOO0Wm2rju9Sdn2v/D30HBhyDvz8Ybj1V5CQ6P/4/QHWwQZ6nAgvnlHdj+/znSjYe5gyue9wFaT9BkbeBN1VyiGiY1qenBhEkjh3QXX19azZtJ89ruMM6NuDd7/YSc4VunZPyhFCCDU5nc4OPT7YPE8aPdR44ui1dZNSivGfV2HGT+G3i+Da2S2/bkCAdbCBHifCy7HdygS8viOVv6OilVX7Jv+lQ0d11eR5wuhx9pNGSZy7mGWVOzC+ZsXhrPHZromPvCW2hRCioUgbQVbzSaPXzq3wzMOwvExJbh8ogiz/rfz80k9Rumfsc/ivc46KUvbrg9/dQHSQY7uAKGUxku9ehf/9HwwzwDUvKWURcRq1I+xQZ3+APftJoyTOXciyyh3MfW6138Ytj7/5FecNTWDGxMhdbnv8SC1HXr5V7TCEECrzlGKIZhzcB/0GQnQ0bFoHv34efvRT6N7KCVwxMUrLuQezlCS5YfLseYppfEb6OYe7ow6wvwlVZbD7E5gwHy43wfnzYOyd0KOJUp0uSLpqdBF19fUYX7P6TZpBKfM3vmalrr4+lGEJIUTQBVqC0eUSbLcbVv8Xbr8SZuvh1Emllrl8I8zOa33S7GGYCU+bYeBZ3Q0GDVO2Sx/n8OT5kPPVX+DlYbDmIeieoIwsT3hY2RenkaT5LDLi3EWs2bS/UXlGQ27A4axhzab9TBk7KHSBBdF3uw9zV8mnLMy9nPOGyERHIbqa1i5m0mUWP6mvh/eXwIsm2LgOLr4U/u9v0O1MiV4w5rcYZsLUGUr3DFk5MHwd+R6qzMqfc+fAuPvPlGH8S2kZ18nLMIJBEucuYo/reFCPC0c1J2uprDpIzclatUMRQqgg0G4Zak8KDJnTp5RWclFRsOhJ6D8YXlgBl0wNTrJ8tpgYaTnXVvV1HdtSbdt/oPK3sH/tmdZx10Li+co+7fnKHxEQSZy7iMGankE9Tgghwk1qairwQz/nptjtdgDS0tI6PCZVHHLC4ufhtb/A8/+F8/XwyifQq4/akQl/qpY2bvfWa5jSQ7mti3hUb4SqN2FgqpIkR0VBn3OU1fvOuVFZvU+0iSTOXcSk0QNI0sazy1nT1KruDNXGM2n0gFCHJoQQQeFJhFsaUfaMSHsS7U7DsQ1e+TMs/Ycygvmjnymr+4EkzeGqaumZBUbO+pf5mEPZ3poV8FyblS4YVWao3gDdesGlv1cS53OuV/6IdpPJgV1ETHQ0ptuUfySaWNUd022pxETLj4QQIjLp9Xo0Gg02m63Z4yorKwGYPTuAPsWRwDOpu/Sv8J/X4Pb/B8u3w6//DoMjt1NSp1dfp4w0+x3OOrPtk/uV4/xxu2FvJVRvUr52rISvnoUBqXDd23DHfhj3QPDj7uIkS+pCZkwcziv3TmGoNt5n+1BtPK/cOyWiW9EBjOjfi0V5lzOify+1QxFCqCQ3Nxe73d5snbPFYiErK6vJyYER0Q+6vh4+fAd+djW8WKRsy/21kjD/4nc/jDSL8LV7tW95RiNuOLpDOc6jvg52rYaP74dXzoE3L4H1C5V9o38CP9sHhpeVfsvdpPSyI0ji3MXMmDicz/5wHd1iorhl0kjeLUhn/dOZEZ80A2h7x3HLFcloe7expZIQIuIVFBSg0WgwGo1+95eUlOByuVi0aJHf/dnZ2SQmJpKdnd2RYbbdieNQVgIzzodf3qS0lDvvYmVfXw30jG/25SKM1AS4DPnRHXDqiPLf656Ct6+ELUtgZCbMWAmT/qjs69YTYrp3TKzCSxLnLuijb/dRW+fm4ZsvYsrYQZ2mPGP/4ROUWL5j/+ETaocihFCJRqPBarVisVgwm80++2w2G0ajkYqKiiZHmz2vOfu1TbFYLIAy4dAz6bBDeMoxvvgEfn8XpJyvTPh77VO4UmpXI1J8gMuQf3QPfPm08t/n3QYz18DtO+HKv0LSVIiW6WqhJN/tLui/Xzg4b0hfUgZ1rskiDmcN/+/ltVxybn8G9O2hdjhCCJXodDqsViuFhYUsXrwYnU7nLb+wWq3odLomX2symSgsLKSgoKDJY1JSUgBlEmLDso6UlBQ0Gg1arRa9Xk9ZWVn738zGdfDKM3BgNxS/D5elw7tVMCy5/ecW6hoyRemeccyB/zpnlKT4ol9BypknIL2HKX+EaiRx7mLq6928/+Uubp0sN10hROel0WgwmUytfl1+fj75+fnNHtNSu7t2q6uDVf+GV5+BtR8qE/xuvVcZdY6OlqS5s4iOgYm/hVV3Nn1MxuK2t6QTHaJzPKPvBBwOB5mZmZSWlnboddbaD7L/8Amum5DU8sFCCABKS0vJzMzE4XCoHYrozE6fUv4+UQO/vh1qT8MfFysjzD+bryTNdXVQuQreLVX+rmui44IIb9vegaVXwKp5EBUN0WfNzek9HKa/KUlzGJIR5zCRlJREeXl5h1/nvXUOEnt159Jz+3f4tYToLHJycsjJySEzM1PtUERnVLVBaSVXYYbyjZCghWXfwsChvsdZlsKC+2Bvg04Mg4bBw88qS16L8OR2w4F1sPVtGHolDEuHupPQoz9c8yKMvAm6azp25UARNJI4dzH//cLBtHFD6RbT+R429O7RjfQLB9O7h/xYCyEiwMG9MC8DPrNAv0Ew5x68nfX9Jc0PZilJWEP7HMr2p82SPIeb/TbY9LKSMB/5HuI0SlI8LB1SZil/Gkq6WoUgRWtJhtGFbD9wjG92uHjopgvUDqVDnDu4L2/nX6N2GEIIERjHNhiZDIWvwvRsiG2ilVhdnTLSfHbSDMq2qCgw3Q9TZ0CMjFI2qb6uY0d1T9fAjuWgGQ3asbDrI2UVv+QfKX+GXgUxscG7nlCFJM5dyHvrHHSLicJwcYAtcCJMXX09x07W0SsuptO02BNCdGIXpMFr/2n5ONtq3/KMs7ndsGeHctzEq4MWXqdStVRZpa/hgiO9hsHkZ9tXR3x8v1KvvPVt2FkBtcfh0ieVxPnCe+Di+5QPNqLTkOyiC3lvnYMrRg8kIb5zNkj/eruLpLwyvt7uUjsUIYRoWaCjw/sDXCgj0OO6mqql8H5W41X6jjmU7VVLW3c+12ao2af897qn4YOfw4mDMPFxuPU7SD3TyjCmuyTNnVCXGnG2WCyYTCYqKiqCdk6Xy0VhYSF2u92nV6jRaGy2V2ioHT1xmg837OXx2ePVDkUIIURrDAjwKWGgx3Ul9XXKSLPfPsluIAo+uV9Zorqpsg13PeyrhK3LlD/VG+CyBaA3wrj7YdwDED+ww96CCC+dPnF2uVysXbuW4uJizGZzUJNZu91ORkYGJpPJp1+ozWYjNTWVsrIyDAZD0K7XHiu/2cOp2nqulTZ0QggRWfRTlO4Z+xz+65yjopT9+imhjy3c7V7deKTZh1tZ0nr3at/JebXHlb+79YSPH4Cv/wI9+sE5N8KlT8Dwacr++EEdFbkIU522VMPlcpGYmEhqaioVFRXNrgLVVhkZGeTl5ZGVleWz3bNiVEZGRscuwdoKnXW1QCGE6PRiYpSWc9D40b/na+MzMjHQn5oAy1dqdivlF9++BP/9EbzYD7YsVvadPw9+9BH8dA+k/xN0N0Nsr46KWIS5TjvirNFoqK6u7rDzFxUVYbfbyc3N9bvfYDCg0+kwGo3BWXa1Derq61mzaT+7qmt4x7qDn1yVokocQggh2skwU2k556+Ps/EZaUXXlPgAy1e2lkPFbcp/D74c0h5TumAA9LuwY2ITEanTJs4drbi4GL1ej0ajafIYg8FASUkJLper2eM6wrLKHRhfs+Jw1ni3vf7xVi45dwAzJg4PaSyhcsEwDfa/zkTTSSc/CiG6OMNMpeWcbbUyEXDAEKU8Q0aamzZkitI945gD/3XOKKv0jb4dhmcopRhSryya0WlLNTqS3W73TgZsTkqKMsK7ZMmSUITltaxyB3OfW+2TNAMcOHKSuc+tZlnljpDGEyqx3aIZ0LcHsd3kx1oIEf4cDgeZmZmUlpYG/qKYGKXl3PU5yt+SNDcvOkZpOdecK56Bc66FsXdI0iy8SktLyczMxOFw+GyXDKMNLBYLQIuJs2e/1Wrt8Jg86urrMb5mbepzNQDG16zU1deHLKZQse89wuw/f4h97xG1QxFCiBYlJSVRXl5OTk6O2qF0Pq7vYN2f4O2p0GcETDdD90TfY3oPh+lvtq+Ps+i0cnJyKC8vJynJt6mClGq0QVVVFfDDiHJTPOUZa9eu7eiQvNZs2t9opLkhN+Bw1rBm036mjO1cs4EPHz/Nf79w8MjNF6kdihBCCDV88RRsKIFDmyEmDpLSlU4kKTOVlnMduXKg6BIkcW4DT6/mlmi12lYdHwx7XMeDepwQQggRlk4chO//C9+/A5eboM85UHdCmdQ36SkYlu7b/SI6xrflnBBtIIlzGzidzqAff/J0Heu2+R6n6dWdkQN6c+JUHRt3HWr0mvEjlcT8u92HqTlZCygLnQRisKZnQMcJIYQQYeXrv8HmUtj7qbI4yYA0qNmrJM5pv1Y7OtHJSeLcBh0xgvzN1j1MefQ9n21zJo3khbsm4aiuabQP4MjLtwJwV8mnVFYdDOg6UcBQbTyTRg9od8xCdHalpaU+E7fOniQihOhgp2vA8QF8/x+4rBDiEuDgl9BzIFxVAudcD71kxUQROpI4t4OnFCMYLkwejOnxa322aXopbdWSEuNZfda+hhbmXu4dcQZYtX4vv1n8RaPjPG3zTbelEhPd+eaFDk3syZM5ExiaKKPpIjhycnJ8Jm5lZmaqGI0QXciGF8D+FjhWKuUXfXVwQS7EjYerS9SOTnRhkji3Q6AlG4Ek2HGxMd7Si7P16N70PoDzhvT1+Xr8SC3JA3tz16JPOXrih4R6qDYe022pnbaP88CEntx73Vi1wxBCCNEadadhzxrYsRwm/hZiYsH+JtSeUJa3PucG0IxuvGqiECqQxLkNWruYSagXPwGYMXE4T7z5JUM0PRkzLIGrzx/M9PFDO+VIs0f1sVOsWr+Hqy8YTGIvWQRFCCHCltsNm/4F37+rJMynDkHPQTDmdtCcBzf8B6I6779XInLJT2UbBNoto7WTCIPp+/1H2bjrMNdcNITnl3/HUG18p06aQXnPP/nrx3y//6jaoQghhGiovg72fApfFClJc1QUfPUsHN0O4x6ErEr46S4laQZJmkXYkhHnNkhNTQV+6OfcFLvdDkBaWlqHx3S2iq920y0mirSUfiG/thBCCEF9LWxZrIwqb38PTjohLhHOm6tM6Jv1mdJrWYgIIolzG3gS4ZZGlD0j0p5EO5Te/9LB5ecNoHeP2JBfWwghRBdUewq+fQH2W2H0XBg8GT7Nh/jBcOHdMOJ6GHQJRJ9JPSRpFhFIEuc20Ov1aDQabDZbs8dVVlYCMHv27FCE5XX8VC0fbtgrK+gJIYToWLUnoKoMNiyC3Z8A9cr2jS9Cr2FwWRGMvk3VEIUIJikiakZzNcy5ubnY7fZmj7FYLGRlZYV8cuDHG/dx/FQd08cNpUdsDOPOSaRHbOdfVrQrvVchhFBFfa2SIG98+Ydtq3KVpaw9SbPHMQesmAtVS0MaohAdSRLnJmRnZ5OYmEh2drbf/QUFBWg0GoxGo9/9JSUluFwuFi1a1JFh+rX8y12M6N+LMUkJjElK4OPfX8eYpISQxxFqXem9CiFEyJw6Ahv+Ae9nw4v94a3J8PmvlQl/0bEQ11S7VLfy1yf3K8cK0Ql0mcTZYrEAyoQ9z6S95pjNZp+/z6bRaLBarVgslkbH2Gw2jEYjFRUVIR9tdrvdvP/lLqZdPJQo6XkphBCitWpPwA4LbF6sfF13Aj66C47uhHEPKJP6frwVomOUkeaaXc2czA1Hd5wZkRYi8nXqGueUlBRAmcTXsKQiJSUFjUaDVqtFr9dTVlbW6LUmk4nCwkIKCgqaPL9Op8NqtVJYWMjixYvR6XTe61itVnQ6XVDfTyC27DnC1n1HmTZuKABfbnNyzePLWfnoNMY1s4hKZ9CV3qsQQgTV8QOw+XXY/j7s+gBqj8OAVBg1B3oOgJ8dUJa7PlvN7sDOH+hxQoS5Tp04t9Qurjn5+fnk5+e3eJxGo8FkMrX5OsFW8dUuuneL5srzBwHKg7JTtfWeB2adWld6r0II0S4nXbBzBRAFKTPhxAFYMx+GTlFW7xt+LfRrMMHcX9IMED8ksOsFepwQYa5TJ85dkeXr3UweM5BecfK/VgghRAOHtymr9W1/H/b9D9z1kDxDSZw1o+HnTojt1bpzDpmidM845gC/wxZR0HuYcpwQnUCXqXHuCo6fqmX1t/tIv0g+2QshRJd3eBusL4Gt5crXR3fAl3+GXkPhqoVKnfJ1byv7oqJanzSDUuc8+dkzX5w9r+bM11c8oxwnRCcgw5KdyCcb93HidB0ZkjgLIUTXtP8LZRGSHRVwaDNExcBFv4TkTBg8Ce448MMCJMGSMhOmm+Hj++DYzh+29x6mJM0pM4N7PSFUJIlzmHA4HGRmZpKTk0NOTk6bzmH5ejdJ2nifdmyjh/bl8yevZ+TA3sEKNWx1pfcqQqu0tJTS0lIcDofaoQjxg/pa2Ps57KyAQZfCiGvhsF0pxRieAZctgGHXQJxGOb4jR31TZiplH7tXKxMB44co5Rky0iwi2HcNPwieIYlzmEhKSqK8vLxd57B8vZv0i4b4tKHr2b0bY4dp2hldZOhK71WElucDbWZmptqhCAHb34P1C8HxAZw6rCTGaY8pibNuJqTMUieu6BhIulqdawvRBifrT2E9vJn1R79nw9HvWX/sexwnDvLNpBKioqJ470Blo9dI4txJ7DhwjE27DvPrmRf7bN9+4BimZd9gnHEhI/q3oX4tgnSl9yqE6CJq9oFjhdJXefRcJTE9uhNOVsP4+crI8oDUH8ovpH+/EI0cPHWYDceU5HjDse0MjeuHMXkO+08d4orPHyCaaFLih3BB73O4eeAkTrtr6R4Vyy9GZGLhJZ9zSeLcSVi+3k1MdBRXXzDYZ7vz6Ele/rCKeemjOn0y2ZXeqxAi8jVbovfNQmVU+eCXytfaC2HkTcoKfAnnwgV3KeUQA9KkHEJ0aXXuOlZXf8OuEwfpGRNH327xbDq2g0sSxpCWcB4vOt7j5+ufBiAmKppR8UncNOAyAJLi+rPu8ucZHT+cHjHdfc7bVImeJM6dhOXr3aSl9EPTq3vLBwshhFBdUlIS5W+9CfsqYe3vlb7Kk/4EA1Oh/jT0HwfjH4Jh6dBrCFQthVdG+k7A6zVM6WohE/BEB/Ikp7tPOhkSp2VK4oXERKnzgc3tdrP7pJMNx75n/6lD5H+3iJ0nD/gc0y0qmqfOyyMt4TymJo7jjYsf4YJe5zCqVxJx0T/kSVFRUYzrk+L3Ok2V6Eni3Amcrq1n1fo9/Oq6MWqHIoQQIlAHv4YX+8HpI9A94Ux98JleyBff63ts1VJ4P4tGvZKPOZTt082SPIsOsXTvx9y38e8+yemwuP48O+YeZg6a3GHXrXfXs//UIQbFJQJw94a/8OUROxuOfc+h2mPNvrbWXc/wHgMASI4fQnIQF+CRxLkT+LzqAIePn8Zw8VC1QxFCCBGo2N6gn6eMKDesUz5bfZ3S6s3vAiNuIAo+uV/paiFlGyKIlu79mKwvH2/0k+c4eYCsLx/HPO7RoCXPe09W8w/He2w49j3fHt3OxmM7iI/pwf6pZQAcPH2YlPghZA68jDHxw7n727+w51S133NFAfdvfJ4ZAy8P+si4JM6dwIqvd9OvTxwTRmob7RvYtwcP3ng+A/v2UCGy0OpK71UI0Qn0TYbUR1o+bvdq3/KMRtzK4ia7V0tXCxE0de467tv49+Y+rrU6Od1+fB+fuNbz7bHtfHtsOxuObmdy4gUUn38/NXUneGqbmbG9hzOh77ncOuQazu81ArfbTVRUFEvG/dp7nlXOL5tMmj3x7Ti5n9XV33C1dlyr3ndLJHHuBCxf7eaaCwYTHd14NvVQbTy/mz0+9EGpoDO/14yMDIxGIwaDQe1QhBChVrM7uMcJEYDV1d80qh1uqKnk9NDpY97E+Ntj2/n26HZ+OWIG0/unsWz/Gn618e8M7q7l/N4jmKodx9Qzrx3ZczAHp5p9Wuo2ZfdJZ0DvIdDjWkMS5wi3//AJvtjm5K5p5/ndf+T4adZtczJ+pJY+PWNDHF1otfe9FhUVYTAY0Ov1HRBd29ntdiwWC8XFxWqHIoRQQ6D1mUGs4xQi0KTzX7sqMO9dTdF5dxIf04M5X/2B9w+uJYoozukxkLG9RxB9Jhn+yZAMfjwkncTYPo3OE0jC7DEkrvET9vYc1xqSOEe4ld8oIwzpF/q/YVbtPcL1hStY/fi1jPdTytGZtOe92u12jEYjer0eq9XaQRG2TXFxMXq9Hp1Op3YoQgg1DJmidM845sB/nXOUsrz1kCmhjkwESTh1rfAINOl8dfcKzosfxr5TLkb2HMyTo35G4ag7GN1rGPExvqWTCbHBaRU7JfFChsX1x3HyQFO/EQyLG8CUxAuDcr2GJHGOcJavdnPxiEQGaXqqHUpEM5lMANhsNmw2W1iNOpeUlHjjE0J0QdExSsu597NQUoKGqcKZUbornpGJgRFKra4VDR2rPc53NQ56xnRnTK8RVB7axC+//WuLrxscm8i2K18hrkEPZH3fUR0ZKgAxUTE8O+Yesr58vKnfCJ4Zc3eHfPiIDvoZRcjU17uxfL0bw8XyeK49XC4XTqfTWz9sNBqDcl6bzUZeXl67z+FyuZg9e3ZIrieECFMpM5WWc72SfLf3Hiat6CKYp2vF2bXEnq4VS/d+HLRrud1u9p2spqbuBABL9nzItdZHGPnRXHqvnIH+s3t4etubAAzqnsiViRfx86HX+j1X1Jk/fzv/Xp+kOZRmDpqMedyjJMX199k+LG5AULt9nE1GnCPYV9urOXDkJIaLJHFuD6PRSEFBAQCpqalYLJagjDpnZ2djt9vJy8tr87mKi4sxGAxoNJqQXE8IEcZSZiot53avViYCxg9RyjNkpDkidUTXCs95PccX73iH/x3axMZjO9h4bAfVtUd4e/xvmTFwEifqTxEXHcucwVcxttcIxvQaztheIwAY0XMgfz//VwBcP+ASPyPiA3hmzN0hGxFvysxBk5kx8PKQlrlI4hzBVn6zh15x3bjk3P5NHhMbE83QxJ7ExnT+hwttea8ulwu73e5NNPV6PTabjcLCQsrKytoci+e8nnO21ZIlS1i0aFHIrieECHPRMdJyrpNoa9eKho7XneTNvau9ifHGYzuwH9+Dc+qb9Ijpzn8PVOI4eZAxvYZzw4BLGNNrOJcnjAXgJ0Mz+MnQjBbjVCM5bY2YqJigt5xrjiTOEWzlN7u5YsxA4mKb/uG9YLiGTc/eHMKo1NOW91pYWOhTP2wymcjIyMBsNmO329s8Ic9isQDtS2LNZjMul4usrKyQXE8IIUToBNq1YvMxB6fqT7Px2A421exk47EdJMX15+WL8nHj5iff/JGhcf0Y22s4U7XjubvXcOrcdQC8PeF3QYk11MlpOOv8w5ARwuFwkJmZSWlpaUDH15ys5dPv9pN+4eAOi8ntdvPee+/x6quvdtg1PHbs2MHDDz/Mxo0bO/xaDZ1dktGwHV17JuRVVFR4z9dWixcvDihpDtb1RNNKS0vJzMzE4XCoHYoQopMItGvFrlMHmW57hPzNL/BR9ddoY/swoW8KAPExPThyzdvsvOp1KtJMPDf2F/xiRCa9uknDgI4iiXOYSEpKory8nJycnICO/2TTPk7V1nNNE23oPNbvcDH6vrdYv8MVcCxut5v333+fSZMmcd1117Fs2bKAX9tWJ06c4NVXX+X888/n1ltv5dtvv231OVr7XouKivxOBPTUO5eUlOByBXaus3lGgDMyWn4M1hSz2RzwZL9gXE80LScnh/LycpKSklo+WAgRlurcdaxyfknp7g9Y5fzSOyobKm63mx0n9mE5aOOv25dh3vsRg7sn0lz34uFxA/jViBlUTf4Xx9LL+XpSCWXjfsMD58zyHiNJcmhJ4hyhVn6zh6GJPRk9tG+zx52uq2dX9XFO19W3eE63201FRQWTJ0/m2muv9Y44L1myJFhhN2nUqFFUVVXxt7/9jY8//pgLLriAW265hfXr1wd8jta8V1BGaf2N0GZlZXlLNNrSYaNhvXFbR4BLSkrQaDQBvT4Y1xNCiM5s6d6PGfnRXKaunc+tXxcyde18Rn40N6hdKzyO1h7Hdngzpbs/4Lntb3u3p3x8OyM++jEZ1od5cFMxK51f8mCDBLghT9eKZ8bcTWJsX3TxQ8Kmprirk8Q5Qn2wfg9TLxzSqpV2muJ2u1mxYgVXXnkl06ZN4/Tp07z77rt8+umnTJ8+PSjXCERcXBx33303mzdv5vnnn+fTTz/loosuYs6cOXzzzTdBvVZJSUmzo7meMo1ARp3tdjuJiYlERUURFRVFYmKid59nW1RUVKuS8LKyMnJzc0N2PSGE6Kw6ouVbnbuOrTW7ee9AJaurvwZg07EdDPvwVvqsnEHqZ7/g1q8L+eO2MurdymDOH879Ge9M+D2bJ79ETfq/2XDFC8xPno153KMMC3FLNdF2kjhHoD2u46zf4QpKffOqVau4+uqrMRgMHD9+nHfeeYf//e9/XHfddSFLmM8WFxdHXl4emzdvpri4mM8//5yLLrqI7Oxsvv7666Bco6ysrNn64aysLG8LuMLCwmbPpdPpqK6uxu1243a7vQlvfn6+d5vb7Q64ZtrlcmGxWJgzZ05IrieEEJ1VSy3fQGn51lTZRvXpI3zm+pbdJw8CsHjPKi5ak0uvFZnoPr6d62z/x5+2mQEYGteP24dm8K8L5/PZJc9SPXUp2698jegoJdXKGTKVGwZcyrnxSXRr0EJw5qDJbLvyFT5I+yOvX1TAB2l/ZOuVL0vSHKYkcY5AH6zfA8DVF7Q9cf7oo4+YOnUqU6dO5ciRI5SXl1NZWckNN9ygWsJ8tu7duzNv3jy+++47XnjhBaxWKxdffDGzZs3iyy+/bPN5Wxpt9vAknkVFRa06f3vrjUtKStDpdAF3yJD6ZiGE8C/Qlm+v7lrxw8iw/XUmf/4AAz7IRvvBLC7//D6W7fsUgAGxCUzRXIhp1J38V/8Htk55maXjHwOgT7d4/jDqZ/xkaAaXasaiie0dcJyerhU5Q6ZytXaclGWEMWlHF4FWfr2bceckMqBvjxaPTRnUh3cL0kkZ1AeAjz/+mMcee4yVK1cyfvx43n77bTIzM8MmWfanW7du3HHHHfz4xz/m1VdfpbCwkPHjx5OZmcmvf/1rJk6cCDR+r00pKyvzdqFoTm5uLkajEZfLRVFREfn5+S2+Jhj1xsXFxQFPCmzt9cxmMxUVFaSkpHDwoDKCIiPTQojOKtCWbz9d/xTp/SYwrMcATtaf5pweA5nWL5XRvYYxOn44551ZsfGafhO4pt+EjgxZhDlJnCOM2+3mg/V7yJmcHNDxfXrGMmXsIADS09NZuXIlMTEx9O/fnwMHDnDvvffyy1/+0vt433ONtn599rbmjg/k3M0pLy+nvLycV199ldtuu83nvTbFbDaTnZ0d0PcOlA4bRqORwsLCgBJnz0TKtibNdrsdu90ecBu61lyvpKSk0YeGkpISUlNTsVqtbYpXCCHCiWfVvC01Dv61q4KPqwObYP7n0XfRPzYBgMfPvb0jQxQRThLnCLNh5yH2HjpBegtt6Dx2OWsotnxHnuE8brzxRmw2Gy6Xi379+jFlyhSGDFHO03BSWXu/DsY5mvr62LFjLF++HIvFgtvt5tprryUzM7PRex2qjff7/SguLg5otNkjPz+fwsJCXC4XJSUlTU7Y8/Ccu61lE8XFxej1+oAXXgn0ei6Xi7y8vEYJcm5uLiaTKaD3JoQQ4eQz17d84FzHdzUOvqvZyXfHHMwbdh1PjrqDfadcvORYznm9kugV3YNj9Sf8niMKZSLevSNmSHmECIgkzhFmxTe76REbw2WjBgR0/L7DJ3j6nQ3cfMkIHnjgAX75y1/y6quv8oc//IEXXniBGTNm8NhjjzFhQng/eqqurubPf/4zzz77LLW1tdx7773Mnz+fAQN++D40fK/+EmeLxdKmhDY3N9fb87ml5NJTb9yeNnStKZ0I9HqekWl/ddMGg4Hi4mJJnIUQYafioJX1R7/nu2M72Vzj4LsaB6UXFzBJcwHl+z/l+R3vMLrXMM6LH8Z1/ScyNXE8AJM0F7DzqteBH7pqAD6TBD0Fis+MuVuSZhEwSZwjzAff7GHymIH06N62X/LY2Fh+9rOfMXfuXF577TWeeOIJ9Ho9N910E4899hipqalBjrh9XC4XzzzzDH/+8585ffo099xzD/n5+QwcOLDV5zKZTK0abfYoKCigqKgIl8uF2WxusozCbrd7W9e1Zelri8WCy+Vi9uzZAR3fmuuVlZU1OYqdkpJCSUlJq2IVQoiz1bnrWF39DbtPOhkSp2VK4oUtJqTH606yxrWB72rOJMbHHOw55aTy0r8SFRXFQ5sWsbnGwbnxQxkVn8RtQ65hQKwGgN+l/IQ/nPuzFufozBw0GfO4R7lv4999JgoOixvAM2Pulu4VolUkcY4gJ07V8fHGffwm6+J2n6tbt27cfvvt3HbbbZSWlvLEE0+QlpbGDTfcwGOPPeadcKeWQ4cO8eyzz/L0009z8uRJ7r77bvLz8xk8uG2dRNo62gyg0WjIz8/3jjo3lTibzUpLoraONnta5Hna4LWkNddbu3Ztk4mz53oWi0UWUBEihBwOB5mZmeTk5AS8amy4Wrr3Yz+JaX+eHXMPU7Xj+PrIVjbXONhcs4vvanYyutcwCkf9nAOnD2GwGukWFUNyz8GcFz+MKZoLOe2upXtULB9MLELTrbe3pVtDsdGBpzAzB01mxsDLW53Yi66rtLSU0tJSHA6Hz3ZJnCPIZ5v3c+J0XcD1zYHo1q0bc+fO5dZbb+WNN97g97//PZdccgnXXXcdjz32GJdeemnQrhWIw4cP85e//IU//elPHD9+nLvuuguj0eitxW6r4uJiFi1a1ObXe0ad7XZ7k6POntFsf5MPMzIyWhzt9kzeC1RrrudyudBqtc2er63Liwsh2iYpKYny8nK1w2i3pXs/ZtaZUoiGdp5ZYGRe0vWUON4liihG9BjIqPihaLsp3Y+S4vrz3RUvMbLnIL+JsDa2+dVxW8PT8k2IQHg+0HrmUXlIH+cIsuKb3QxK6MH5wxICfo22dxw/uSoFbe+4Zo+LiYnhtttuY/369bz++uts27aNyy67jGuvvZa1a9e2N/QW1dXV8eSTT5KcnMwTTzzB3LlzsdvtPPPMMwEnzU29V5vNhk6nC3gk1x+NRuOtAW5qQRTP9+nsUVuz2dziaLdn9DjQbhrtvV5DLSXUQggB4Dx9mP+5vuXVXRZ+u+VlbvuqEOepw9y38e/Nvu6d/f/jq8sXUpP+b7Zd+QoVaSbmJysladFR0YzqldSq0WMh1CQ/qRHkg2/2MPWCwa3quTyify/+9vPAR41jYmLIyclh9uzZmM1mHn/8cW677TY2bdrUlpADtm7dOp544gnuuOMOCgoKSEpKavU5mnqvhYWF7Rpt9jAajZSUlGCz2fyWNXhGbBuWRLhcroA6ebRlcl57rteQ0+n0+VsI0XVVnz7ClppdZ8oqHEQRxaMpP6a2vo7Bq27htLsWgEHdExkVn8Tyg7YWFxjZdeogB08f4aKY7iF6F0J0HEmcI8SBIyf48vtq7pk+ulWvO36qlm37jjJyYG96dg/8f3dMTAxz5swhOzubEyf8t/EJptTUVGpqatp1Dn/v1VNaYbPZghGml9FobNTaLSsrC7PZjMvlQqPRYLfbMRqNLZZfeJbYbu3ExbZez9/1QUaehegqnKcPs6VmlzdB1vc5l5sGXs7yA2uZbnvEe9zA7houTxgLQLfoGN4a/xhD4/pxbvxQ+nRTOheV7v4goGsGuhCJEOFOEucw0dIkkdXf7gPg6vNbNzlu067DTHn0PVY/fi3jR7Y+MYqOjiY+3n9P5HDj7716Wrt5VtcLFpvNhs1m8+lmUVZWRl5eHtnZ2Wg0GrRaLYsWLWqxRGTJkiVoNJpWT8xrzfU0Gk2TI8qeFQTbU8rS2TU1SUSIcOR2u3GePsKWM6PGW2p28dOkaYzsOZj5m0p46nuz99gBsQncf85Mbhp4Ofq+o3jj4ke8HSz6duvlc94bBjR+ojckLrB/VwI9TohwJ4lzmGhpksiq9XsYNaRvkwt7CP+Ki4spLi4O6fXa8pq29lAO9HppaWktfniQjhpNa2qSiBCh5mn5tuvEQXrEdKd/975srdnDnlPVGJPnAKD/7B7WHanyvmZwdy1XaS9mZM/BzB58FRMTRnNu/FDOjR/qkxz3757AnMFXtyqeKYkXMiyuP46TB/C33qtngZEpiRe24d0KEX4kcY4Qq9bvwXBx8LppiPBgt9ux2WytLq9orezsbPLy8pqMoS19p4UQHaveXc/uk84zZRXK4h+v717pt6Y4Ka4/D5wzk+7RseSPnE1sVAwpZ5JjT1kFwMSE0UxMaF3JX3NiomJ4dsw9ZH35OFHIAiOi85PEOQJsP3AM+76jXNXKMg0R/sxmMzqdLuAltttq9uzZ5OXl+Z3UaLFYWrVaoRAieGrr69h+Yh9bzpRUXJl4ERf2SeZFx3v84tu/cqL+FECjpPRsfxlzD92jYwHIGTK14wNvQBYYEV2JJM4RYNX6PURHRTFl7KBWvzYK6N4tmsD7cESuSHyvxcXFTY4EB5NGo8FkMjWa1FhUVITBYJDltoVQge3wFnquuJFadx0A3aJieH7sr7iwTzKpfUexYNTPSYkfQnLPwUxfW4Dj1EG/54kC7t/4PDMGXq7ayK4sMCK6CkmcI8CHG/YwITmRxF6tb+UzbqSWgy/e0gFRhZ9Ie682mw273R6ypDU/Px+dTkdeXh4pKSneSYEdXSYihPBvcFwi/zfmHs6NH0pKz6GM6DGQbtFKojmuTwrj+qQAsMr5ZZNJMygj0TtO7md19TeqLvAhC4yIrkAS5zDndrtZtWEvP57SsY/yRegtXrwYg8EQ0m4WWVlZrVpkRQjRcYbG9ePu4Te1eFygrdyk5ZsQHU9WDgxz3zoOse/QiVa3ofPY6DjE5N/8l42OQ0GOLPxE2nstKSnxu1y2EEI0JC3fhAgfkjiHuVXr9xAXG81l5/Vv0+tPnK7jy++rOXG6LsiRhZ9Ieq8ulwutViu1xUKIFnlavjU1fyMKGC4t34QICUmcw9wH6/dw2agBrVr1T4Q/jUZDVVVVywcKIbo8T8s3oFHyLC3fhAgtSZzDWG1dPZ9s3Cdt6IQQoovztHxLivN9+jgsbgDmcY9KyzchQkSGMcOY1X6QIydqufqC1rehE0II0blIyzch1CeJcxhbtX4PCfGxTBjZ9gkf5wzozcu/nMw5A3oHMbLw1JXeqxCia5KWb0KoSxLnMLZqw14mjxlEt5i2V9Qk9urOzZeMCGJU4asrvVchhBBChJ7UOIepmpO1fL7lAFef374yjX2HjvPcf79l36HjQYosfHWl9yqEEEKI0JPEOUx9+t1+TtXWc/UF7ZsYuKv6OI+UfsGu6s6fTHal9yqEEEKI0JPEOUw4HA4yMzMpLS0FlDZ0gzU9GT20r8qRCSFKS0vJzMzE4XCoHYoQQggVSY1zmEhKSqK8vNz79Ucb9nLV+YOIimqq5b0QIlRycnLIyckhMzNT7VCEEEKoSEacw5Dr2Cm+/L6aKWOlDZ0QQgghRLiQxDkMfbJpH/VuN1e1c2IgQN+esVw3IYm+PWODEFl460rvVQgR+c4u0RNChI+mSvSkVCMMrf52LyP692JkEPoR6wb1YckDVwUhqvDXld6rECLynV2iJ0S4qquvZ82m/exxHWewpieTRg8gJjo8xl47KramSvQkcQ5DH27YG7QyjdO19bhqTqGJ705st/D4Ie8oXem9CiGEEKGwrHIHxtesOJw13m1J2nhMt6UyY+JwFSNTJ7YukTi7XC4KCwux2+3odDpcLhcARqMRnU4XlGsYjUYsFov3enq9HpPJ1OrzHzhygm92uPjV9WODEtf6nS6mPPoeqx+/lvHtWIEwEnSl9yqEEKLzCNcR3WWVO5j73GrcZ23f5axh7nOreeXeKaolz22Nra6+nmMn66g5Wcuxk7WMHNCLmOhovtzmZMfBGu/2mpO1XH7egEav7/SJs91uJyMjA5PJhMlk8m632WykpqZSVlaGwWBo8/ltNhvp6ekUFBRgtVq9281mMykpKVRUVLTq/J9s3AfAlTIxUAghhAiacE5Ow3FEt66+HuNr1kaJKYAbiAKMr1m5MTUpqN9Ht9vN0RNK4lpzqu7M37Wk6foRFRXFB9/sYdv+I/xm8bomYwO44/lPGFOewMUjEnl+3mUcO1nLiLvNnKqt9zl+819uZrCmJwuWfcM71p3e7fHdY3gsu/Hy9p0+cc7IyCAvL4+srCyf7Xq9nrKyMjIyMqiqqmrTyLPdbic1NZX8/Hzy8/N99mVlZZGbm0tGRgbV1dVoNJqAzvnhhr2kDOpNkja+1fEIIYQQorFwTU7DeUR3zab9Pt+vs7kBh7OG11bbGT00geOn6jhVW8+0cUMBWLxmKzsbjOAeP1XHHVPPZdxILW9+9j0lK747s6+O4ydrufqCwTw/7zJ2VR9nzP1vN7re3kWziY/rxlP/Xs9H3+5tMf5TtfUM08YzfmQiAD1jYyi8VU/P7jH0iutGz+7d6BXXDU18dwD+8rNL+MvPLiE+rhs9Y2OIjlbaAb/3N9/zdurEuaioCLvdTm5urt/9BoMBnU6H0WikrKys1efPzs5Go9H4jGQ3ZDKZKCkpYd68eQGf/6Nv93Ll+e1bLVAIIYQQinBNTjtiRNftdnPydD01p2rpFhNN356xHD5+mm+2V3P8VN2ZBLaWKKKYPWkkAE+/s4G9ruPefTWn6vj1zIvZ4wpsFd5f/ONz73/HxkTjfOkWABat2Mzm3UeI7x5DfFw34uNiuPmSEQD06tGNc/r3UpLUMwnsBcM1APTrHcdL90wiPk7ZHh/Xjfju3YiLVb4Hb/6/q1lWuZ07iz9tMbasy84h+3LlfUZHR5FrOK/JYwf07RHQ++3UiXNxcTF6vb7Z0V6DwUBJSQkulyvgUWEAi8WCzWZrNJLdkEajwWAwYDabAzr/XtdxNu06zMM/ujDgOIQQQohwEI6lEGqVGzSltq7eO/r60YY9AY3ortm0nyljB/Grlz7HdeyUt3Sh5mQtJXmTOG9IX/6v9Ate/GAzNSfrqHcr7/aX146h8FY963e4mP4Hi8+5B/Tt4U2cK77axcEjJ4mPi/EmsnX1bgZregb0np7+SRpXjBlIz+7diO8e491u+c20Jl9z7fgkrh2f5Hdfj+4xZF02ssnX9ugew9AAn8oH+h5ao9Mmzna7Hbvd3mxiC5CSkgLAkiVLmhyZ9sczgqzVNj8JzVMCYrFYWoxl9Ubl0cOUMcGrb75ohAZHcTa94mJaPjjCdaX3KoQQ4SRcSyECLTdYs2k/k0YPIDoqiqioKHZX11B97JSS5J6so+ZULWOSEhg5oDcbHYd4/8tdHD9V690/VBvPgzeeT21dPTf/8QNvcuwZwV356DSG9evFnQvX8Ob/trfqPXhGfh0Hj1Fb76Zn924MTuhJfFw34s50kEq/aDCDNT2UEoQzI7TnDekDwLhzElm74Abiu3ejZ5xSptAj9od/J//7iP95WP+/vbuPkeOs7wD+Pd/ZFx+JPXchGNshSWdJDAqBZvZcmSCqNJmhLRRHbXbP0LQI0Xq3ArWVKrrTKxWlFdGxR+EfqMrsIVUtqNe73VZqSiXUnVC1oUB1tws0CS8SO7FCHBKIb6eJ82LH5+kf6xnv3u3LzN7M7NzM9yNZsXdmn+eZybPP/PbZ52Xz8mUcnZnC0xsvdf3iMQbgyMwUPnTPG0P/gnTXsRtcle2uY9sn9+1UbANne4WLQWOX7ePtE/vcMAwDAAb2IqfTaQDA2trawMD5P7/3LN509CAO+fgNaXzPHhzYP/rJD2FI0rUSUTJFsVc36KEQlmXh1c3LeOlCKxB9+eImxEOtoHC98Rx++vwrTnD78sVN3H3763Hb4QP4+g9+is/86+Ou8jhZ/BouXbbw1BcyODi1Dx/+4v9Af/QnHed8+rfS+L13HcPjPzbx6Ycec3pY909O4M4rKzmN7xnDaw9cg6N7x/GaKz24U/tavbgAkFeO4b7jN2H/vnH86JnnMf8P3x5YNrvX9J8++ks9z7nnLYdxz1sOdz02NTmBY0cOuroP7cb37EHxgTR++3OPYAzo+P87duW/xQfSI6l/oyxbbAPnRqMB4GqPci924Lu+vu4pfS/DOoDW6huDPPL9Z3HvHd0r/rB+9Mzz+Ojfr+OvPjCLN77+gK9pR02SrpWIkieKvbqXNjddDYW48OolPPfCBbx0sTUR7KWLm/jg3SkcO3IQlW+dwfJ/n2kFxVcCYPmOI3jw/Xei8ewLSKtfweblzhye/7v3Y2xsDH/85RrWG+ec1/dN7MEXTp/AbYcP4OmNl/DET8+7uo7T8q2446ZpTE60emI/+b478ae/cQf277XH507g4FRrV9r7T9yM+0/c3DWdsbEx/O2H39Ezn/blzTYvH8bnv/rDkfSaunXf8TfgS7//zm317kgEfk0YVdliGzjbazUPYg+1cHu+ze6pHvQ++7jdQ93Lyxc30Xj2PP5izt9l6M6/cgkPP/YMzr9yydd0oyhJ10pEyeK1V9eyLLzy6qbTSzs1OYGZayexcf4CvnumeaV39hJeurCJyb17cOqunwMAPPjP/4uN8xec9710cROffN+duO3wAXz2K9/Dl/6rgZevLBH28sVNvOuth10NhfhE+bs498IF7L+yYsHU5ATeIx11ekInJ/Zg+jVT2L9vHFP7JvC2m1srIdxw4Bp85gOz2L9vvNXDO9k6blnA2Biw/Ie/iD1jwP59E9i/bxwT41d7GOfuugX3n7gJt//RQwOD04XflDp6J+2JakGKco9uu/uOvwG/lj4auV86RlW22AbOGxsbgZ5//PhxV++ze74H5n/+AvA64B1vep2nchAR0e504dVN/PDp/8MrFzdbPbEXLyF16DrcfMO1+NEzz+PhR3/irGP7+a/+oO+atR/8669jvfgepA4dwIe/+C18+REDVtsb1Pvegj+7/634zpkN3Lf4Hx1ppA5d5wTOX3vsGbx44ZKzEsL+feO4fKW399bD1+Hdd96IqclxXLO3NVb23AsX8FDb2re9fCL7NsxdyWOrzIlbek4GO7B/L37nnlt7pjto8lfUg9Mo9+i2G9+zx7cdjf0WdtliGzh77UH2KpPJQBRFZyx1L/bxQQH2j59t4tqbm/jQA3MAru6RTkSjs7y8jOXlZeffZ8+eHWFpKG4e/bGJ2T/5t47XHnz/nfiDX30zHn3SxMf+8dvYv3cc4+N7Bv6SdumyhceeNJE6dABzb78Fx1OvbfXeTrbG4aauDF87cesNePyz913pwW39aQ8aH/5475UQ3pt+A96b7gzkHvn+s/jUvzw28FoPT49ub4KoB6dR7tGl7WIbONsGrXqxE5qmQVEU6LredXfASqWCTCaDxcXFgeV4+fI4PvLuE/jUAx8JqrhE5NHWL7AnT54cYWkobo4dPoAHPyY7wwxawylamzH8+i/c5Kx5W/7mGXzob74xMD17R7S7b3897r69+zlTkxO4adK/R/8oVzfwIurBaZR7dKlT7ANnt0MwhgmwZVmGpmnI5/OoVqsdK3joug7DMJwhHYMmE758cTOQD83RmSl85gOzidiJMEnXSkT9maaJhYUFGIYBURSdXyFVVR1qp9gg0r9u/17cdWzw8Dy3a9EGsWbtIFEfCtGOwSn5IbaBs9dVL7yeb8vlcpBluaOxvP766yFJEgqFAkqlEoDBgfkYgHe4aEC9uuHANX13yomTJF0rEfVmGAYURUGxWOzY2bVeryOdTqNcLnf9lTAq6W8V9V7dqA+FIPJTbANnt6tleJ0U2I0oij231LYnByqK0jcNSZyB8Jp9Oy7LVhvnL+Dfv/s03vW2I5i5dtL39KMkSddKRL0pioJ8Pr9t7XxJklAul6EoChqNxtA9z0Gnv9Vu6NWN+lAIIr/EtkbbG48MWtXCXiZudnY2kHLY6zcP6n04dDCYn9iefO5FnNa+iSefezGQ9KMkSddKRN0tLi7CMIyeO8HKsgxRFKGqaiTT78Xu1d261fCRmakdbzDiF3soRPbtt+Cdbz7EoJliKbY9znYgPKhH2e6RtgNtv62vr0MURUiSFEj6RER0laZpkCSp7/A7WZZRKpVgmqbnYXpBp98Pe3WJRi+2nza7YRu0Y9/a2hoAYG5uznMeuq6jUqn0PW6apu89D0REtJ1hGM5kvX7sHWVXV1cjlb4b7NUlGq1Yf+JyuRwMw+g7zlnXdWQymZ69Av3eqygKstlsz10Bi8UiRFHs+ZMeERH5x143f1Bgax+v1WqRSp+Ioi/WgfP8/DwEQejZ42v/lLa0tNT1eDabxfT0NLLZbNfjgiA449m6pb2+vo5qtTr8BfhganICx1PXY8rHdTujKknXSkTb2XNa7B7fXuyOkvX19UilT0TRF+sIQxAE1Go1KIribEZiq9frUFUV1Wq1Z2+zPQyj13CM+fn5ba/Za3tWKhU8/PDDvs2qHtZthw/ga3/+yyMtQ1iSdK1EtJ3bHWPdrroUdvpEFH2xDpyB1k9mtVoNCwsLWFlZ6Viovlar9Q1si8UiFhYWugbIAFAoFFCpVKAoCjY2Npx08/n8wNU8iIjIX16XF43a+UQUfbEPnIFWz3P7IvVuFQoFFAqFvudkMplta3lGyXfObOCdH/8qHvnLX8HP3xLc9uNRkKRrJaLtgu7h9Tv9s2fPdmzjvnWLdyIK3/LyMpaXl51/nz17tuN4IgJnIiJKjkE7tUYl/aNHj+Khhx7yJS0i8sfWL7DtX26BmE8OJCKi5HE7RGLYADjo9Ikouhg4ExFRLHjdbCRq5xNR9DFwjgh7rFv7uBoiiobl5WWcPHly21g3iha3q1kMO2kv6PSJKPo4xjkighrr9qYjB/GdT78XR6enfE87apJ0rRQue8zb1rFuFC3pdBoABq5qZG9aNTs7G6n0iSj6GDjH3DX7xpE6dN2oixGKJF0rEW1nB6qDenztHmM7EI5K+kQUfRyqEXNnfnYev/uFb+DMz86PuiiBS9K1EtF2kiRBEATU6/W+562trQEA5ubmIpU+EUUfA+eYM1+8iJVvnIH54sVRF8W1Ycd578ZrJXc49p/cyuVyMAyj7zhkXdeRyWR6Tt7r914/0rdxzHw42H6EIyn3mYEzRU5SPnzkHusEuTU/Pw9BEKCqatfjpVIJpmliaWmp6/FsNovp6Wlks9lA0m/HwDkcbD/CkZT7zMCZOiSl4g8SlfsQhXJEoQxRwUAn+gRBQK1Wg67rqFQqHcfq9TpUVUW1Wu3ZG2y/Z+t7/Uo/CH59RuOajl+idl1RS8cvUb8uBs7UIWofoFGJyn2IQjmiUIaoYOC8O4iiiFqthrW1NWSzWaiqinw+D03TUKvVIMtyz/cWi0UIgoBisRhI+kGIWqARtXT8ErXrilo6fon6dY1ZlmUFkjJ5cvvttyOVSo26GDh79iyOHj3KMkSgDFEpB8twVb1ex1NPPTXqYlBM3HjjjZAkacfp+PX5YDpMh+ls12g08Pjjjzv/ZuBMREREROQCh2oQEREREbnAwJmIiIiIyAUGzkRERERELjBwJiIiIiJygYEzEREREZELDJwpELquQ1EUX9M0TROqqnasm5rP52EYhq/5UHCCqBf1eh2KoiCVSmF6ehrpdJr1gkIRZN2z09J13dne2zRNGIaBSqWCbDbbc5OWOKnX68hms1AUBel0Gul0Goqi+HbtfK60BHmfY1eXLSKfNJtNq1qtWplMxgJgiaLoW9qNRsMSRdEql8sdr9dqNUsQBKtarfqWF/kryHpRLBatXC5nNZtN57VqtWqJomgBsAqFgm95EbULuu4JgmAB6PlH07QdXkH05XI5q1AodNxjy7KscrlsAbAkSdpR+nyutAR9n+NWlxk40441m01LEARLFEWrUChYtVrN9wBJFEWrWCx2PVatVi0AVqPR8C0/2rmg60W5XO5ZJyzLsmRZtgD0PYdoGGHUPVEULVmWnUDc/ux0C3DiqFgs9g1ci8WiBcCSZXnoPPhcCe8+x6kuM3CmQPgZINkf3H4fMFEUrUwm40t+FBw/68WghrzRaDiNdK1W8yVPIssKp+7tJFCJA1EULUEQet4/+4v4oGdDL3yutAR9ny0rfnWZY5wp8jRNgyRJEASh5zmyLKNSqTjjpyje7HFx/YiiCFmWAbTqEJEfWPfCYRgGTNPE+vp61+OiKDp/39jY8Jw+nystQd/nOGLgTJFmGAYMw+j48HaTSqUAAKurq2EUi0ZsbW3NmcTTj11vej0UiLxi3QtHtVpFsVhELpfrerx98t6g50O39/K50hLkfY4rBs4UabquAxj8gbWP12q1wMtEo2f3AJVKpb7n9etNIhoG6144ZFlGoVDoedz+QmL37HvB58pVQd7nuJoYdQGI+mk0GgCufvPvxX5IsXcnGVRVBYCBS9vZvSWzs7OBl4mSgXUvGuwhMMMMheFzxb2d3Oe4YuBMkeZ2bNnMzIyn82l3E0XRVUNer9cBtNYRJfJD2HWvUqk4QXij0cDGxgby+XyiewBLpRLq9To0TRtq+ACfK+7s9D5vFZe6zMCZIs3rZAROXiBbvV6HYRgQBKHn+D2iIPhR9zY2NqCqKk6dOoVMJuO8bhgGFEVBPp/v+xN7HBmGAU3ToOs6arUaJEkaKh0+V/rz6z7b4laXGThTpCX1mz7tnP2T+tLS0ohLQknjR92bmZnB/Pz8trHSoiiiXC4jnU4n5kvh4uIi1tbWnOdBPp/fUQ8onyvd+X2fbbGry6NeD4/iCT6t12tvJLB1Z6et7LUmBUHYcZ4UHL/qxSD2jlfc/ITCFlbdkyQpse1dtVq1BEEY+h7zueLOTu+zW7utLnNVDdoV3P5UZo9Jo+QyTROnT59GoVDYVT//0e4XZt2bnZ2FaZoDV/eII1mWUS6XoarqwEma/fC50p9f93mQ3VaXGThTpHld0olLQNG9996Lubk5FIvFUReFEibMumdPOozzUmn9yLIMURSh67rngIvPFfd2cp/d2m11mYEzRZrbWc1Jm7xB3WWzWczOznLpJApd2HXPbhvbN6hImmF3Z+RzxZugd8HcbXWZgTNFmv1N1F53sxeumUr5fB4zMzMMmil0ftY9XdcxPT2NxcXFvufZQV0cg7tKpQJFUZyNSnqx12G2l/5zi8+VlqDvc1zrMgNnijS7wRr0gbJ7DrhebzLZDXOvwIWz6Ckofte9crkM0zSxsrLS9zw73Thug6yqKnRdd1Yn6eXcuXNDpc/nSkvQ9zmudZmBM0WaJEkQBGHgN921tTUAwNzcXBjFogipVCpoNBp9e/sGPRiIhhFE3Uun08jlciiXy33Ps3tLg5y0NSr2mOJTp071Pc/uEfa6zjCfKy1B3+e41mUGzhQJ/XplcrkcDMPoe46u68hkMomexBFHg3rr6vU6qtUqh2dQ6HZa93rVbVmWIQjCwN631dVViKK4e9a+9eDUqVMol8sDVyaxhxjk8/mux/lc6S/o+xzbujzq9fAonuBhvd5MJmMBsDKZTNfjzWbTEgTByuVyXY9rmmYBsJrN5rDFpZD4WS8ajUbPOtFO0zRL0zRP5STqZ6d1b1DdLhQKVrVa7ZluLpezAFi1Ws19oXcZWZb7Xl+xWLQAWLIsdz3O54o7Qd/nONZlBs7ku2q1agGwAFiNRmPg+fa5/b7HNRoNSxTFbQvW12o1SxCEvh9MigY/64X90Bv0x34/6wf5xY+656bNy+VyVqFQ6AjcGo2GlclkEtHmNZtNS5Zlq1AobGsv7GAuk8n0DGz5XHEnjPsct7rMLbfJF/as242NjY6fbVKpFARBwMzMDCRJ6jrWqVgsYmFhAfPz8z3TF0URtVoNCwsLWFlZgSiKTj61Wm3XTCpImqDqhaqqniZdxXVWPIXPj7rnps3TNA26ruP06dPOkAJRFCFJEprN5jBF31UEQUC1WnUmr5mm6UzmE0UR1WrVWSatGz5X3AnjPsetLo9ZlmWNuhBERERERFHHyYFERERERC4wcCYiIiIicoGBMxERERGRCwyciYiIiIhcYOBMREREROQCA2ciIiIiIhcYOBMRERERucDAmYiIiIjIBQbOREREREQuMHAmIiIiInKBgTMRERERkQsMnIkCoCgKdF0fdTGIiCgEbPOTg4Ezkc8Mw4Cu6xBFcdRFISKigLHNTxYGzkQ+0zQNkiSxESUiClEqlcLY2NjAP9PT00in08hms6hUKjvO10ubP6oykn8YOBP5rFQqIZ/Pj7oYRESJ0mg0YFkWyuWy81qhUIBlWR1/nnjiCSwtLWFmZgbZbBapVGpHwyy8tPmjKiP5h4Ez0RX1en3HAW+9XodpmpibmwslPyIi6q1bGysIAiRJgqZpKJfLMAwDiqLAMAzP6Xtp80dVRvIXA2eiK7LZLEqlEur1+tBpaJoGWZYhCEIo+RERUadqtQqgFXwOGj6RyWSc9jqbzXrOy0ubP6oykr8YOBMBME3T+SYvSdLQ6ayurrrqRfYrPyIi6mQPaZBl2dX5s7OzADBUJ4bbNn+rMMtI/mLgTISrjdhOgthKpQLTNJHJZELJj4iIOrV3SiiK4uo97cMfTNN0nZeXNn9UZST/MXAmwtWfzdx+++9mZWXFdQPqR35ERNSpfQKdm/a1PYgVRdHTkAsvbf6oykj+mxh1AYiiwG7I3H7776ZSqTgBcRj5ERFRp5WVFQDuxg4DrRUxbJqmecrLS5vfLswykv/GLMuyRl0IolEyTRPT09MAgGE/DqVSCaqqotlshpIfERFtNz097QyfaF/yrRvDMJBKpQC0AtJcLuc6Hy9t/qjKSMHgUA1KHMMwMD093bHQvK19AXpVVV2nWS6XezZoQeRHRESdDMNwxv8O+jVP13Wk02kIgoBqteo5IO3X5keljBQMBs6UOKIootlsOgvN243R1kXoi8Wiq/RM04Su6zh16lQo+RER0Xb9xg7b44QrlQoURUE+n8f8/DyazabnuSaD2vwolJGCwzHOlHg7HW9cKpUgiqLrFTI4vpmIyH/t4423/oJnGIazlFuxWEShUBg6H69t/ijKSMHhGGdKND/GG6dSKeTzeVeNnNf87MknqVQK586dAwD2TBMRdeFm7PDi4iJUVYUsy0NN7AO8tflhlJHPiZBZRAmmaZoFwJJleaj3NxoNC4DVaDR8z0/TtG3naZpmSZI0VFmJiOLKbosBWJqm9T1XlmULgJXL5YbOx22bH3QZ+ZwIH8c4U6LZ3+aHHTahaRokSXK1pJCX/EzTRD6f39ZrkMvlYJpmx/JERERJ52VtZLv9XV1d9ZyP1za/nd9l5HNiNBg4U6J53fZ0q1Kp5Gm7Vbf52Y1ltzF0sixzLU8iojZ2p4QoigODWns4wzA78Hlt89v5XUY+J0aDgTMlVvuyQMNM8tB1HaZpYm5uzvf8yuVyz4Y1lUo5E0iIiMhbJ4h9rtcd+Ly2+b3y9auMfE6MBgNnSqxKpQJg+N7mcrmMTCbjuvH1kt/6+nrPdO3X23/2IyJKKi9rIwNwAkqvwy28tvntgigjnxOjwcCZEsv+2SybzW475qZhK5VKntbx9JKfaZqYmZnpm94wPzMSEcWNl7HD7ed6DZy9tvm98vWrjHxOjAYDZ0qs9fV1ANsbMXvx+X7s3uNMJhNKfu0GNZREREnSPnZ4UG+wYRjO37cGpfV6veeEumHa/LDL2I7PieAwcKbEsr+JtzdMpmlC07SB63NqmuZ5+9Od5NduY2Oj479EREnmZRjc7Oys8/frr7++49jCwkLPNIZp88MuYzs+J4LDwJkSy+45sANawzBw+vTpnovS2+ztVrsNuQgiv275A+xRIKJkqtfryOfzyGazzoZSQGuViWw2i3w+39Fr206SJGdydqPRcF5fXFzE8ePHuw6NGKbND7uM3coM8DkRBG65TYlVLpedhk0QBMzMzGBpaWngz2irq6sQBMHzpEIv+QmC0LOnwF6maJgJKkREu50oik4QOz8/77ze3mb2Cy5rtRpUVe0YJpfNZnv2KA/T5odRRj4nRoNbbhN5lE6nIctyoFuaKooCwzA6ehtsqqpicXFx6C3CiYjIvTDa/GHwOTEaHKpB5IFhGM5PcEHKZrM9f8YzDGOodaeJiMibsNr8YfA5MRoMnIk8qFQqrnZ92il7gf1ua3Dquh7JRpyIKG7CavOHwefEaDBwJvJA07RQGiNBEFAsFqGqasfri4uLkGV5R7O7iYjInbDa/GHwOTEaHONM5FK9Xkc6nUaz2QxtwkWlUkG1WkUqlXIme0RtnB0RURyNos0fBp8T4WLgTOSSqqqo1+vOQvZERBRfbPOpGw7VIHKpVCp5XruZiIh2J7b51A17nIlcME0T6XS667I/REQUL2zzqRcGzkRERERELnCoBhERERGRCwyciYiIiIhcYOBMREREROTC/wO8Qg+0KemR8gAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 800x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "curve = curves[7]\n",
    "\n",
    "a, b, c = fit_parabola_xy(curve)\n",
    "\n",
    "x_M1 = smallest_real_root(a, b, c, 1)\n",
    "x_M11 = smallest_real_root(a, b, c, 1.2)\n",
    "\n",
    "#plt.figure(figsize=(8, 5))\n",
    "\n",
    "fig, ax = plt.subplots(1, 2, figsize=(8, 5))\n",
    "\n",
    "coeffs = np.polyfit(curve[:,0], curve[:,1], 2)\n",
    "ax[0].plot(np.linspace(0.9, 1.25), np.polyval(coeffs, np.linspace(0.9, 1.25)))\n",
    "ax[0].scatter(curves[7][:,0], curves[7][:,1])\n",
    "\n",
    "ax[0].hlines(y=[1], xmin=0.9, xmax=x_M1, linestyles=['--'])\n",
    "ax[0].hlines(y=[1.2], xmin=0.9, xmax=x_M11, linestyles=['--'])\n",
    "\n",
    "ax[0].vlines(x = [x_M1], ymin = 0.87, ymax = 1, linestyles=['--'])\n",
    "ax[0].vlines(x = [x_M11], ymin = 0.87, ymax = 1.2, linestyles=['--'])\n",
    "\n",
    "ax[0].annotate(text=r'$\\Delta t/t_0$', xy=(x_M1 - 0.002,0.95), xytext=(x_M11 + 0.005,0.94), arrowprops=dict(arrowstyle='<->'))\n",
    "#plt.annotate(text='', xy=(x_M1 - 0.002,0.95), xytext=(x_M11 + 0.003,0.95), arrowprops=dict(arrowstyle='<->'))\n",
    "\n",
    "ax[0].set_ylim(0.87, 1.31)\n",
    "ax[0].set_xlim(0.9, 1.25)\n",
    "ax[0].set_xlabel(r'$t/t_0$')\n",
    "ax[0].set_ylabel(r'$M$')\n",
    "\n",
    "\n",
    "shift_coeffs_all = []\n",
    "\n",
    "for i, delta_t in enumerate(delta_t_all):\n",
    "\n",
    "    coeffs = np.polyfit(rr0_all, delta_t, 2)\n",
    "    shift_coeffs_all.append(coeffs)\n",
    "    ax[1].plot(np.linspace(2.5, 3.8), np.polyval(coeffs, np.linspace(2.5, 3.8)), linestyle='--')\n",
    "    ax[1].scatter(rr0_all, delta_t, label = r'$S_0 = $ ' + f\"{1/y_high_values[i]:.2f}\")\n",
    "\n",
    "ax[1].set_xlim(2.5, 3.8)\n",
    "ax[1].set_ylim(-0.01, 0.28)\n",
    "ax[1].set_xlabel(r'$R/R_0$')\n",
    "ax[1].set_ylabel(r'$\\Delta t / t_0$')\n",
    "ax[1].legend(fontsize=15)\n",
    "\n",
    "\n",
    "ax[0].text(-0.4, 1, '(a)', transform=ax[0].transAxes,\n",
    "            fontsize=24, fontweight='bold', va='top')\n",
    "\n",
    "ax[1].text(-0.4, 1, '(b)', transform=ax[1].transAxes,\n",
    "            fontsize=24, fontweight='bold', va='top')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('DelayTime.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0aea8766-e80e-4288-9ca2-aeac6d68863d",
   "metadata": {},
   "source": [
    "## Generate Fig. 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "dda404bf-dd35-4ae8-a966-8264c19cc766",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def shift_time(time_array, R_array, shift_coeffs):\n",
    "    # shifts time_array by Delta t/t_0 determined from shift_coeffs\n",
    "    \n",
    "    for i, R in enumerate(R_array):\n",
    "        shift = np.polyval(shift_coeffs, R) # evaluate Delta t/t_0 at given R\n",
    "        time_array[i] -= shift\n",
    "\n",
    "    return time_array # return shifted time_array\n",
    "\n",
    "\n",
    "# Calculate dynamic distance and dynamic time\n",
    "E = 2.3e12 # J \n",
    "P = 100.6e3 # Pa\n",
    "rho = 1.2 # kg/m^3 \n",
    "\n",
    "r0 = (E/P)**(1/3) # m\n",
    "t0 = E**(1/3) * P**(-5/6) * rho**(1/2) # s\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 5))\n",
    "f_R = interp1d(time_VHP/t0, (R)/r0, kind='cubic') # Interpolated curve for R/R0\n",
    "\n",
    "# Shift R-l for each M value in y_high_values\n",
    "for i, M in enumerate(y_high_values):\n",
    "    shifted_time = shift_time(time_VHP/t0, (R_l)/r0, shift_coeffs_all[i])\n",
    "    f_R_l = interp1d(shifted_time, (R_l)/r0, kind='cubic') # Interpolated curve for (R-l)/R0\n",
    "\n",
    "    time = np.linspace(time_VHP[0]/t0, shifted_time[-1])\n",
    "\n",
    "    l = f_R(time) - f_R_l(time)\n",
    "\n",
    "    f_R_sqrt_log = np.sqrt(np.log(f_R(time)*r0))\n",
    "\n",
    "    coeffs = np.polyfit(f_R_sqrt_log, l*r0, 1) # linear fit to l vs sqrt(ln R)\n",
    "    \n",
    "    color = ax._get_lines.get_next_color()\n",
    "\n",
    "    x_axis = np.linspace(2.588, 2.675)\n",
    "    plt.scatter(f_R_sqrt_log, l*r0, color=color, alpha = 0.5, label = r'$S_0 = $ ' + f\"{1/M:.2f}\")\n",
    "    plt.plot(x_axis, np.polyval(coeffs, x_axis), color=color, linewidth = 3)\n",
    "    \n",
    "\n",
    "\n",
    "plt.xlim(2.588, 2.675)\n",
    "plt.legend(fontsize=15)\n",
    "plt.xlabel(r'$\\sqrt{\\ln(R / 1 \\text{ meter})}$')\n",
    "plt.ylabel(r'$l$ (meters)')\n",
    "\n",
    "#plt.savefig('HumidityCorrectedLandau.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

